Classification of non-Fermi liquids and universal superconducting fluctuations

In quantum critical metals, a plethora of different non-Fermi liquids arises depending on the nature of critical fluctuations coupled to Fermi surfaces. In this paper, we classify non-Fermi liquids that arise from q=0 critical fluctuations and characterize their universal superconducting fluctuations. The essential tool is the projective fixed points, which generalizes the notion of fixed points to fixed trajectories that take into account the incessant running of the Fermi momentum under the renormalization group flow. Based on the topology of bundles of projective fixed points, non-Fermi liquids are first grouped into seven superuniversality classes. Each superuniversality class includes multiple universality classes, which are further classified by the universal pairing interactions and emergent symmetries. Despite the pairing interaction generated by critical fluctuations, some non-Fermi liquids remain stable down to zero temperature due to the incoherence of excitations and the lack of scale invariance caused by Fermi momentum. Depending on the strength and span of the universal pairing interaction in momentum space, the emergent symmetry of non-Fermi liquids may or may not be lower than that of Fermi liquids. In non-Fermi liquids that become superconductors at low temperatures, the universal data of the parent metal determine the lower bound for the superconducting transition temperature and the associated pairing symmetry. In superuniversality classes that contain non-Fermi liquids prone to non-s-wave superconducting instabilities, the critical angular momentum above which pairing instability becomes inevitable is sensitive to the Fermi momentum, and the associated superconducting transition temperature oscillates as a function of the density. We use physical examples, as well as a toy model, to elucidate the universal low-energy physics of all superuniversality classes.

==> anc/README.txt <==
README

There are two folders: codes and data.

The codes folder contains 18 .py files that generate Figures 14b, 15,
30, 32, 34, 38, 39, 42, 43, 44, 45, 46, 47, 48, 49, 51, 52, 53, 59, 61,
and 62 in the paper.

The data folder contains 13 .npy files.

To run any code that uses a data file, please ensure that both the code
and the corresponding data file are in the same directory. The details
of each data file are as follows:

alphad_new.npy and etad_new.npy: These files store the
dimension-dependent constants given in Eqs. (27) and (29) of the paper.
Used in: main_Fig32.py, main_Fig38.py, main_Fig39.py, main_Fig42.py,
main_Fig43_44.py, main_Fig45.py, main_Fig46.py, main_Fig47.py,
main_Fig48.py, main_Fig49.py, main_Fig51.py, main_Fig52.py,
main_Fig53.py.

SU1_latest_(-50,7)_new_scheme.npy: Numerically computed source for the
U(1) gauge field between y = -50 and y = 7 using Eq. (45), with step
size dy = 0.025, for dimensions between 2 and 5/2 with 1000 grid points.
Used in: main_Fig30.py, main_Fig32.py, main_Fig34.py.

Source_Ising_New_Scheme.npy: Numerically computed source for the
Ising-nematic quantum critical metal between y = -50 and y = 4.95 using
Eq. (45), with step size dy = 0.05, for dimensions between 2 and 5/2
with 1000 grid points. Used in: main_Fig49.py.

Ising_PFP_numerical_new_scheme.npy: Numerically computed metallic
projective fixed point using RK4 between y = -50 and y = 4.95, step size
dy = 0.05, for dimensions between 2 and 5/2
with 1000 grid points. Boundary condition imposed at y = 4.95 → 0. Used in:
main_Fig38.py, main_Fig43_44.py, main_Fig45.py, main_Fig46.py, main_Fig47.py,
main_Fig48.py.

Vy0_Ising_new_scheme.npy: Value of metallic PFP at y = 0 using RK4 with
dy = 0.025, for dimensions between 2 and 5/2
with 1000 grid points. Used in: main_Fig42.py.

ystar_numerical_new_scheme.npy: Numerical values of y_M* (Eq. 131)
corresponding to diverging metallic PFPs for dimensions below d_SC. 
Numerically, this corresponds to first 873 points within 1000 points 
between d = 2 and d = 5/2. Used in: main_Fig43_44.py, main_Fig45.py,
main_Fig46.py, main_Fig47.py, main_Fig48.py.

yb_numerical_new_scheme.npy: Numerical values of y_b (Eq. 132)
corresponding to diverging metallic PFPs for dimensions below d_SC. 
Numerically, this corresponds to first 873 points within 1000 points 
between d = 2 and d = 5/2. Used in: main_Fig43_44.py, main_Fig45.py, 
main_Fig46.py, main_Fig47.py, main_Fig48.py.

lbdr_dsc_9.npy: Three random sets of UV couplings across 22 angular
momentum channels at d ≈ 2.432. Used in: main_Fig43_44.py.

lbdr_1.npy and lbdr_2.npy: Random UV couplings across 15 angular
momentum channels at d = 2. Used in: main_Fig43_44.py.

lbduv_bc.npy and lbduv_b.npy: Three random sets of UV couplings across
42 angular momentum channels for classes BC and B. Used in:
main_Fig61_62.py.


==> anc/main_Fig14b_15.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Feb 26 14:31:02 2026

@author: shubhamkukreja
"""

#%% importing libraries
import numpy as np
import matplotlib.pyplot as plt
from scipy.special import gamma
from scipy.integrate import quad
import scipy.interpolate as si
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
#%%
k0 = 1 
eps= 0.025
emax = 0.1
N= 1
dim = 2
#%%
def kfuv(theta):
    return k0+ eps*np.cos(4*theta)
    # return k0
def kf1(theta):
    return -4*eps*np.sin(4*theta)
    # return 0
def kf2(theta):
    return -16*eps*np.cos(4*theta)
    # return 0
def chi(theta):
    return np.sin(np.arctan(kfuv(theta)/kf1(theta)))*(1-kf2(theta)/kfuv(theta)+
                                                    (kf1(theta)/kfuv(theta))**2)+ np.cos(np.arctan(kfuv(theta)/kf1(theta)))*(
                                                        kf1(theta)/kfuv(theta))
    # return 1
def X(theta):
    return (1+(kf1(theta)/kfuv(theta))**2)**(-1/2)

def euv(theta):
    return emax*np.cos(2*theta)

def vfuv(theta):
    return 1

def guv(theta):
    return 1/N*(euv(theta)**(4))**(1/3)*np.abs(X(theta))*np.abs(chi(theta))**(1/3)/vfuv(theta)**(1/3)/kfuv(theta)**(1/3)


def R(d):
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))
def omega_d(d) :
    return 2*np.pi**(d/2)/gamma(d/2) 
def b_d(d):
   return ((gamma(d/2))**2)/(2**(d-1)*np.pi**((d-1)/2)*np.abs(np.cos(np.pi*d/2))*gamma((d-1)/2)*gamma(d))
def u1_d(d): 
     return (1/(3*np.sqrt(3)))*(b_d(d)**(-1/3))*((omega_d(d-1))/(2*np.pi)**(d-1))*(gamma(d/2)*gamma((d-1)/3)*gamma((d-1)/2)*gamma((11-2*d)/6))/(gamma(1/2)*gamma((d-1)/6)*gamma((5*d-2)/6))
def g_d(d):
    return (5-2*d)/(2*(d-1)*u1_d(d))

def vf(theta):
    return guv(0)/guv(theta)*vfuv(theta)

def aprime(theta,d):
    return b_d(d)**(1/3)*(N*g_d(d)*np.abs(X(theta))/kfuv(theta)/np.abs(chi(theta))/vf(theta))**(1/2)

def integrand(theta, d):
    return aprime(theta,d)**(-1)
#%%
eps_t = 0
t1r, t2r, Nt = 0,np.pi/4-eps_t,500
t1l, t2l = 0, -np.pi/4+eps_t
tpatch_r = np.linspace(t1r,t2r,Nt)
tpatch_l = np.linspace(t1l,t2l,Nt)
tpatch = np.concatenate((tpatch_l[::-1], tpatch_r[1:]))
#%%
bar_tpatch_r = [quad(integrand, t1r, angle, args=(dim))[0] for angle in tpatch_r]
bar_tpatch_l = [quad(integrand, t1l, angle, args=(dim))[0] for angle in tpatch_l]
bar_tpatch = np.concatenate((bar_tpatch_l[::-1], bar_tpatch_r[1:]))
tbar_f = si.interp1d(tpatch,bar_tpatch)
theta = np.linspace(-np.pi,np.pi,1000)
tbar = tbar_f(theta-np.round(theta/(np.pi/2))*np.pi/2)+2*np.round(theta/(np.pi/2))*tbar_f(np.pi/4)
#%%
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
ax.set_xticks([theta[0],theta[len(theta)//4],theta[len(theta)//2],theta[3*len(theta)//4],theta[-1]])
ax.set_xticklabels([r'$-\pi$',r'$-\frac{\pi}{2}$',0,r'$\frac{3\pi}{2}$',r'$\pi$'])
plt.xlabel(r'$\theta$')
plt.ylabel(r'$\bar{\theta}$')
plt.plot(theta, tbar,color ='blue')
plt.show()
# fig.savefig('theta_bar_vs_theta.png', dpi = 128 ,bbox_inches = 'tight')
#%%
ainv = si.interp1d(theta,tbar)
#%%
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
ax.set_xticks([-np.pi,-np.pi/2,0,np.pi/2,np.pi])
ax.set_xticklabels([r'$-\pi$',r'$-\frac{\pi}{2}$',0,r'$\frac{\pi}{2}$',r'$\pi$'])
plt.ylabel(r'$\cos\left(\frac{m\pi}{2\bar\theta_{max}}\bar\theta(\theta)\right)$')
plt.xlabel(r'$\theta$')
plt.plot(theta,np.cos(0*np.pi/2/2/np.max(bar_tpatch)*ainv(theta)),label='s')
plt.plot(theta,np.cos(np.pi/2/2/np.max(bar_tpatch)*ainv(theta)),linestyle='dashed',label='p')
plt.plot(theta,np.cos(2*np.pi/2/2/np.max(bar_tpatch)*ainv(theta)),linestyle='dashdot',label='d')
plt.legend(fontsize = 20)
plt.show()
# fig.savefig('distorted_ang_modes.png', dpi = 128 ,bbox_inches = 'tight')

==> anc/main_Fig30.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Feb 23 13:01:38 2026

@author: shubhamkukreja
"""
#%% importing libraries
import numpy as np
import matplotlib.pyplot as plt
from scipy.special import gamma
import scipy.interpolate as si
from scipy.integrate import solve_ivp
import timeit
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
#%%  Setup for dimension from 2 to 5/2
Neps = 1000
eps = np.linspace(0.5,0,Neps)
d = 5/2 -eps
#%% Function definitions

def omega_d(d) : #Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 

def R(d): #R_d given in Eq. 27
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))

#A function that returns a list of interpolating functions
def Sfun(s,y): 
    S_f = []
    # Iterate over each column to create an interpolating function
    for col in range(s.shape[1]):
        z = s[:, col]
        # Create an interpolating function
        interp_func = si.interp1d(y, z, kind='linear', fill_value="extrapolate")
        S_f.append(interp_func)
    return S_f

#Function to compute net-two body interaction from Eq. (46)
def fourfermion(u,t,i,dim):
    lbd = u
    dlbd = 2*R(dim)*lbd**2+lbd-2*S_f[i](t) #Projective fixed point Eq. (46)
    return dlbd
#%% Setup for source given in Eq. (45) for U(1) gauge theory

ymin,ymax,dy = -50,7,0.025# Range of y 
y = np.arange(ymin,ymax+dy,dy)
SU1 = np.load('SU1_latest_(-50,7)_new_scheme.npy') #loading the file for source computed using Meijer-G functions for U(1) gauge theory
#S_f[i](yval) -- #A list whose index 'i' is associated with dimension and takes input yval as the y value
S_f = Sfun(SU1,y) 
#%%Setup for inital conditions at y = 7
u01 = np.linspace(5,0,100,endpoint = False)
u02 = np.linspace(0,-1/2/R(2)+0.002,100,endpoint=False)
u03 = np.linspace(-1/2/R(2)+0.002,-1/2/R(2)+0.001,5001,endpoint=False)
u04 = np.linspace(-1/2/R(2)+0.001,-5,100,endpoint=False)
u0 = np.concatenate((u01, u02, u03,u04))
#%% Solving net-two body interaction for different initial conditions 
#   at d=2 for U(1) gauge theory
y_span = (7, -50)
Solu =[]
tic = timeit.default_timer()
for i in range(0,len(u0)):
    sol = solve_ivp(
    fun=lambda t, u: fourfermion(u,t, 0, d[0]),
    t_span=y_span,
    y0=np.array([u0[i]]),
    method='RK45',       # RK4(5) embedded method
    rtol=1e-5,
    atol=1e-5)
    Solu.append(sol)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds") 
#%% Plot for Fig. 30
idx = -1415# index used to offset the error caused by using initial conditions at large but finite y
fig = plt.figure()
plt.ylabel(r'$V^{\prime}_y$')
plt.xlabel('y')
plt.xlim(-2,7)
plt.ylim(-10,5.5)
for i in range(0,len(u0)): #looping over initial conditions
    if(i !=np.argmin(np.abs(u0+1/2/R(2)))+idx):
        plt.plot(Solu[i].t,Solu[i].y[0])
plt.plot(Solu[np.argmin(np.abs(u0))].t,Solu[np.argmin(np.abs(u0))].y[0],color='blue',linewidth=4.0,label = r'$V^{\prime M}_{y}$') #Metallic PFP
plt.plot(Solu[np.argmin(np.abs(u0+1/2/R(2)))+idx].t,Solu[np.argmin(np.abs(u0+1/2/R(2)))+idx].y[0],color='red',linestyle = 'dashed',linewidth=4.0,label = r'$V^{\prime S}_{y}$')#Separatrix PFP
plt.legend(loc='upper left',fontsize = 20)
plt.show()
# fig.savefig('U(1)_phase_portrait_d_2.png',dpi = 128,bbox_inches = 'tight')



==> anc/main_Fig32.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Feb 23 13:16:01 2026

@author: shubhamkukreja
"""
#%% importing libraries
import numpy as np
import matplotlib.pyplot as plt
from scipy.special import gamma
import scipy.interpolate as si
import mpmath as mp
import timeit
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
#%% Setup for dimension from 2 to 5/2
Neps = 1000
eps = np.linspace(0.5,0,Neps)
d = 5/2 -eps
#%% loading eta_d in Eq. (29) and creating its interpolating function
eta = np.load('etad_new.npy')
etaf = si.interp1d(d, eta)
#%% loading alpha_d in Eq. (27) and creating its interpolating function
alpha = np.load('alphad_new.npy')
alphaf = si.interp1d(d, alpha)
#%%
def omega_d(d) : #Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 

def R(d): #R_d given in Eq. 27
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))


def rk4(f,dt,u0,t0,i,dim):# RK4 method
    k1 = dt*f(u0,t0,i,dim)
    k2 = dt*f(u0+0.5*k1,t0+0.5*dt,i,dim)
    k3 = dt*f(u0+0.5*k2,t0+0.5*dt,i,dim)
    k4 = dt*f(u0+k3,t0+dt,i,dim)
    return u0+(k1+2*k2+2*k3+k4)/6.0

#A function that returns the net-two body integration after integration Eq. (46)
def evolve4f(f,T,u0,i,dim,step):
    dt = T[1]-T[0] #RG step size
    Nt = len(T) # Size of the logarithmic length scale
    U = np.zeros(Nt)
    U[0] = u0 # Initial condition
    for n in range(0,Nt-1): # Looping over RG length steps
        U[n+1] = step(f,dt,U[n],T[n],i,dim) # Calling RK4 Method 
    return U # Returning length array and final result

#Function to compute net-two body interaction from Eq. (46)
def fourfermion(u,t,i,dim):
    lbd = u
    dlbd = 2*R(dim)*lbd**2+lbd-2*S_f[i](t) #Projective fixed point Eq. (46)
    return dlbd

#A function that returns a list of interpolating functions
def Sfun(s,y): 
    S_f = []
    # Iterate over each column to create an interpolating function
    for col in range(s.shape[1]):
        z = s[:, col]
        # Create an interpolating function
        interp_func = si.interp1d(y, z, kind='linear', fill_value="extrapolate")
        S_f.append(interp_func)
    return S_f
 
# Assymptotic PFP solution of U(1) gauge theory in Eq. (91)
   
# At d not equal to d_{c1} 
def U1profile(y,dim,c1):
    a = np.sqrt(1+4*dim/(4-dim)*etaf(dim))/2
    mp_list = [mp.mpf(a) for a in y]
    z = np.sqrt(dim/(4-dim)**2/(3-dim)*etaf(dim))*alphaf(dim)**(1/3)*mp.e**(mp_list[0])
    N = c1*(mp.besselj(-1-a,z)-mp.besselj(1-a,z))+gamma(1+a)*(mp.besselj(-1+a,z)-mp.besselj(1+a,z))
    D = c1*mp.besselj(-a,z)+gamma(1+a)*mp.besselj(a,z)
    return -1/4/R(dim)*(1+z*N/D)

# At d_{c1}
def U1profiledc1(y,c1_,idx):
    mp_list = [mp.mpf(a) for a in y]
    z = np.sqrt(3/4/(4-d[idx])/(3-d[idx]))*alphaf(d[idx])**(1/3)*mp.e**(mp_list[0])
    N = (mp.besselj(0,z)-mp.besselj(2,z))-c1_*2*(mp.bessely(0,z)-mp.bessely(2,z))
    D =mp.besselj(1,z)-2*c1_*mp.bessely(1,z)
    return -1/4/R(d[idx])*(1+z*N/D)
#%% Setup for source given in Eq. (45) for U(1) gauge theory
ymin,ymax,dy = -50,7,0.025
y = np.arange(ymin,ymax+dy,dy)
SU1 = np.load('SU1_latest_(-50,7)_new_scheme.npy')#loading the file for source computed using Meijer-G functions for U(1) gauge theory
#S_f[i](yval) -- #A list whose index 'i' is associated with dimension and takes input yval as the y value
S_f = Sfun(SU1,y)
#%% Solving Eq. (46) for U(1) gauge theory numerically
T = y[::-1] #reversing the y array to impose the boundary condition at largest y
u0 = 0 #initial condition
tic = timeit.default_timer()
#Initializing net-two body interaction as a 2D array of y values and dimensions
U1 =np.zeros((len(T),len(d))) 
for i in range(0,len(d)):#looping over all dimensions
    U1[:,i] = evolve4f(fourfermion, T, u0, i,d[i], rk4) #Storing the solution obtained by integrating Eq. (46)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds") 
#%%
disc_inf = 1+4*d/(4-d)*etaf(d)# discriminant at y = -infinity
dc1_idx  = np.argmin(np.abs(np.sqrt(disc_inf)-2))#index associated with d_{c1}
dc1 = d[dc1_idx] #d_{c_1}
ydx = np.argmin(np.abs(T+7))# index associated for y closest to -7
#%% Plotting Fig. 32
fig = plt.figure()
plt.xlabel('d')
plt.ylabel(r'$V^{\prime}_{y^\prime}$')
from matplotlib.lines import Line2D
for i in range(0,len(d)-1,15):
    plt.scatter(d[i],U1[ydx,i],color='blue')#Value of metallic PFP at y closest to -7
    #Value of separatrix PFP at y closest to -7 
    #At d_{c1}
    if(i==dc1_idx):
        sc = plt.scatter(d[i],U1profiledc1([T[ydx]],0,dc1_idx), marker='x',color='red')
    # For all dimensions other than d_{c1}
    else:
        plt.scatter(d[i],U1profile([T[ydx]],d[i],0),color='red', marker='x')
legend_elements = [
    Line2D([0], [0], marker='o', linestyle='None',
           color='blue', label=r"$V^{\prime M}_{y^\prime}$"),
    Line2D([0], [0], marker='x', linestyle='None',
           color='red', label=r"$V^{\prime S}_{y^\prime}$")
]

plt.legend(handles=legend_elements,loc='center left')
plt.show()
# fig.savefig('VMy_VSy_U1.png', dpi = 128 ,bbox_inches = 'tight')

==> anc/main_Fig34.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Feb 23 13:30:19 2026

@author: shubhamkukreja
"""
#%% importing libraries
import numpy as np
import matplotlib.pyplot as plt
from scipy.fft import fft,fftfreq,fftshift
from scipy.special import gamma
import scipy.interpolate as si
from scipy.integrate import solve_ivp
import timeit
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
#%% Setup for dimension from 2 to 5/2
Neps = 1000
eps = np.linspace(0.5,0,Neps)
d = 5/2 -eps
#%%
def omega_d(d) : #Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 

def R(d): #R_d given in Eq. 27
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))

#A function that returns a list of interpolating functions
def Sfun(s,y): 
    S_f = []
    # Iterate over each column to create an interpolating function
    for col in range(s.shape[1]):
        z = s[:, col]
        # Create an interpolating function
        interp_func = si.interp1d(y, z, kind='linear', fill_value="extrapolate")
        S_f.append(interp_func)
    return S_f

#Function to compute net-two body interaction from Eq. (46)
def fourfermion(u,t,i,dim):
    lbd = u
    dlbd = 2*R(dim)*lbd**2+lbd-2*S_f[i](t) #Projective fixed point Eq. (46)
    return dlbd
#%% Setup for source given in Eq. (45) for U(1) gauge theory
ymin,ymax,dy = -50,7,0.025
y = np.arange(ymin,ymax+dy,dy)
SU1 = np.load('SU1_latest_(-50,7)_new_scheme.npy')
S_f = Sfun(SU1,y)  
#%% Solving metallic PFP for U(1) gauge theory in d = 2 using RK4(5) method
y_span = (7, -50) #Range of y
tic = timeit.default_timer()
sol = solve_ivp(
fun=lambda t, u: fourfermion(u,t, 0, d[0]),
t_span=y_span,
y0=np.array([0]),
method='RK45',       # RK4(5) embedded method
rtol=1e-8,
atol=1e-8)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds") 

#%% Interpolating function of metallic PFP as a function x = e^y
U1_mfpx_f = si.interp1d(np.exp(sol.t), sol.y[0])
x = np.linspace(-140,140, 8*10**6+1) # x= e^y
U1_mfpx= np.zeros(x.shape) # Initializing the array 
#%% Array of metallic PFP associated with x values
for i in range(0,len(x)):
    #net two body interaction is even under time reversal symmetry
    if(x[i]>=np.exp(ymin)):
        U1_mfpx[i] = U1_mfpx_f(x[i])
    elif(x[i]<=-np.exp(ymin)):
        U1_mfpx[i] = U1_mfpx_f(-x[i])
    #Making sure values of |x|<e^ymin are handled properly
    else:
        U1_mfpx[i] = U1_mfpx_f(x[np.argmin(np.abs(x-np.exp(ymin)))+1])
#%% Fourier transform of metallic PFP
k = fftshift(fftfreq(len(x),x[1]-x[0]))*2*np.pi #Array of \bar{\theta} using x values
U1_mfpk = fftshift(fft(U1_mfpx))*(x[1]-x[0])*np.exp(-1j*x[0]*k) #Fourier transform of metallic PFP
U1_mfpk_r = np.real(U1_mfpk)# Real part of metallic PFP in \bar theta space
#%% Plotting Fig. 34
fig = plt.figure()
plt.xlim(-10,10)
plt.xlabel(r'$\frac{\Delta \bar \theta}{\sqrt{\mu}}$')
plt.ylabel(r'$V^{\prime M}_{\Delta \bar \theta}$')
plt.plot(k, U1_mfpk_r, color='blue')
plt.show()
# fig.savefig('U1_MFP_theta.png',dpi = 128,bbox_inches='tight')

==> anc/main_Fig38.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Feb 23 13:41:58 2026

@author: shubhamkukreja
"""
#%% importing libraries
import numpy as np
import matplotlib.pyplot as plt
from scipy.special import gamma
import scipy.interpolate as si
import mpmath as mp
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
#%%  Setup for dimension from 2 to 5/2
Neps = 1000
eps = np.linspace(0.5,0,Neps)
d = 5/2 -eps
#%% loading eta_d in Eq. (29) and creating its interpolating function
eta = np.load('etad_new.npy')
etaf = si.interp1d(d, eta)
#%% superconducting dimension
dsc = np.argmin(np.abs(eta-0.25))
dim_sc = 2.43717669
#%% loading alpha_d in Eq. (27) and creating its interpolating function
alpha = np.load('alphad_new.npy')
alphaf = si.interp1d(d, alpha)
#%%
def omega_d(d) : #Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 

def R(d): #R_d given in Eq. (27)
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))

def b_d(d): #\beta_d given in Eq. (27)
   return ((gamma(d/2))**2)/(2**(d-1)*np.pi**((d-1)/2)*np.abs(np.cos(np.pi*d/2))*gamma((d-1)/2)*gamma(d))

def u1_d(d): #u_1(d) mentioned in the first line of page 20
     return (1/(3*np.sqrt(3)))*(b_d(d)**(-1/3))*((omega_d(d-1))/(2*np.pi)**(d-1))*(gamma(d/2)*gamma((d-1)/3)*gamma((d-1)/2)*gamma((11-2*d)/6))/(gamma(1/2)*gamma((d-1)/6)*gamma((5*d-2)/6))

def g_d(d):#\bar g ^* given in Eq. (23)
    return (5-2*d)/(2*(d-1)*u1_d(d))

#A function that returns a list of interpolating functions
def Sfun(s,y): 
    S_f = []
    # Iterate over each column to create an interpolating function
    for col in range(s.shape[1]):
        z = s[:, col]
        # Create an interpolating function
        interp_func = si.interp1d(y, z, kind='linear', fill_value="extrapolate")
        S_f.append(interp_func)
    return S_f

# Small y assymptotic solution for Ising-nematic for d>d_{SC} in Eq. (109) 
def Isingprofile(y,dim,c2):
    a = np.sqrt(1-4*etaf(dim))/2
    mp_list = [mp.mpf(a) for a in y]
    z = np.sqrt(etaf(dim)/2)*alphaf(dim)**(1/3)*mp.e**(mp_list[0])
    N = c2*gamma(1-a)*(mp.besseli(-1-a,z)+mp.besseli(1-a,z))+(1j)**(2*a)*gamma(1+a)*(mp.besseli(-1+a,z)+mp.besseli(1+a,z))
    D = c2*gamma(1-a)*mp.besseli(-a,z)+(1j)**(2*a)*gamma(1+a)*mp.besseli(a,z)
    return -1/4/R(dim)*(1+z*N/D)

# # Small y assymptotic solution for Ising-nematic for d = d_{SC} in Eq. (111)
def dscprofile(y,dim,c3):
    z = np.exp(y)*alphaf(dim)**(1/3)/np.sqrt(2)
    return -1/4/R(dim)*(1+z*(mp.besseli(1,z/2)-2*c3*mp.besselk(1,z/2))/ (mp.besseli(0,z/2)+2*c3*mp.besselk(0,z/2)))

# Source given in Eq. (45)
def Sy(y, dim,g1,g2,Hd):
        #Meijer G function parameters
        a1 =  [2/3]
        a2=[]
        b1= [0,1/3,2/3,2/3,7/6]
        b2=[1/2,5/6]
        a3 =  [-1/3]
        a4=[]
        b3= [0,1/6,1/3,2/3,2/3]
        b4=[1/2,5/6]
        res = np.zeros(len(y)) #initializing array that stores result
        for i in range(0,len(y)):
            Z = alphaf(dim)**2*np.exp(6*y[i])/46656# argument of Meijer G function
            Z1 = g1**3/(g_d(dim))**3*Z
            Z2 = g2**3/(g_d(dim))**3*Z
            #Handling different cases explicitly for faster computation
            if(g1==0 and Hd==1):
                res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*(-g2*(
                                    (3)*mp.meijerg([a1,a2],[b1,b2],Z2)))
                
                
            if(g2==0 and Hd==1):
                res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                                (3)*mp.meijerg([a1,a2],[b1,b2],Z1)))
            else:
                res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                    2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z1)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z1))-g2*(
                        2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z2)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z2)))
            
            
        return res
    
def rk4(f,dt,u0,t0,i,dim):# RK4 method
    k1 = dt*f(u0,t0,i,dim)
    k2 = dt*f(u0+0.5*k1,t0+0.5*dt,i,dim)
    k3 = dt*f(u0+0.5*k2,t0+0.5*dt,i,dim)
    k4 = dt*f(u0+k3,t0+dt,i,dim)
    return u0+(k1+2*k2+2*k3+k4)/6.0

#A function that returns the net-two body integration after integration Eq. (46)
def evolve4f(f,T,u0,i,dim,step):
    dt = T[1]-T[0] #RG step size
    Nt = len(T) # Size of the logarithmic length scale
    U = np.zeros(Nt)
    U[0] = u0 # Initial condition
    for n in range(0,Nt-1): # Looping over RG length steps
        U[n+1] = step(f,dt,U[n],T[n],i,dim) # Calling RK4 Method 
    return U # Returning length array and final result

#Function to compute net-two body interaction from Eq. (46)
def fourfermion(u,t,i,dim):
    lbd = u
    dlbd = 2*R(dim)*lbd**2+lbd-2*S_f[i](t) #Projective fixed point Eq. (46)
    return dlbd
#%% 
# Range of y for which Eq. (46) is integrated numerically for Ising-nematic quantum critical metal
ymin,ymax,dy = -50,5,0.05
y = np.arange(ymin,ymax,dy)
T_Ising = y[::-1]
# Loading the numerical solution obtained from RK4 integration
UISing_Full = np.load('Ising_PFP_numerical_new_scheme.npy')
#%% Source at d = d_{SC}
S_Ising_dsc = Sy(y,dim_sc,0,g_d(dim_sc),1)
S_f = Sfun(S_Ising_dsc.reshape((len(y),1)),y) # reshaping it appropriately so that it can be as input of Sfun
#%% Numerical solution at d= d_{SC}
U_Ising_dsc = evolve4f(fourfermion, T_Ising, 0, 0,dim_sc, rk4)
#%% Plotting Fig. 38
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
plt.xlabel('d')
plt.ylabel(r'$V^{\prime}_{y^\prime}$')
# Computing PFP at y \approx -7.2
ydx = np.argmin(np.abs(T_Ising+7.16))
ax.set_xticks([dim_sc,d[dsc+40],d[dsc+80],d[len(d)-1]])
ax.set_xticklabels([r'$d_{SC}$',str(np.round(d[dsc+40],2)),str(np.round(d[dsc+80],2)),str(np.round(d[len(d)-1],2))])
from matplotlib.lines import Line2D
for i in range(dsc+1,len(d)-1):
    # Metallic PFP at d \neq d_{SC}
    plt.scatter(d[i],UISing_Full[ydx,i],color='blue')
    # Separatrix PFP at d \neq d_{SC}
    plt.scatter(d[i],np.real(Isingprofile([T_Ising[ydx]],d[i],0)),color='red', marker='x')
# Metallic PFP at d=d_{SC}
plt.scatter(dim_sc,U_Ising_dsc[ydx],color='blue')
# Separatrix PFP at d = d_{SC}
plt.scatter(dim_sc,dscprofile(T_Ising[ydx],dim_sc,0),color='red', marker='x')     
legend_elements = [
    Line2D([0], [0], marker='o', linestyle='None',
           color='blue', label=r"$V^{\prime M}_{y^\prime}$"),
    Line2D([0], [0], marker='x', linestyle='None',
           color='red', label=r"$V^{\prime S}_{y^\prime}$")
]

plt.legend(handles=legend_elements,loc='center right')
plt.show()
# fig.savefig('VMy_VSy_Ising.png', dpi = 128 ,bbox_inches = 'tight')

==> anc/main_Fig39.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Feb 23 13:54:55 2026

@author: shubhamkukreja
"""

#%% importing libraries
import numpy as np
import matplotlib.pyplot as plt
from scipy.special import gamma
import scipy.interpolate as si
import mpmath as mp
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
#%%  Setup for dimension from 2 to 5/2
Neps = 1000
eps = np.linspace(0.5,0,Neps)
d = 5/2 -eps
#%% loading eta_d in Eq. (29) and creating its interpolating function
eta = np.load('etad_new.npy')
etaf = si.interp1d(d, eta)
#%% superconducting dimension
dim_sc = 2.43717669
#%% loading alpha_d in Eq. (27) and creating its interpolating function
alpha = np.load('alphad_new.npy')
alphaf = si.interp1d(d, alpha)
#%%
def omega_d(d) : #Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 

def R(d): #R_d given in Eq. (27)
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))

def b_d(d): #\beta_d given in Eq. (27)
   return ((gamma(d/2))**2)/(2**(d-1)*np.pi**((d-1)/2)*np.abs(np.cos(np.pi*d/2))*gamma((d-1)/2)*gamma(d))

def u1_d(d): #u_1(d) mentioned in the first line of page 20
     return (1/(3*np.sqrt(3)))*(b_d(d)**(-1/3))*((omega_d(d-1))/(2*np.pi)**(d-1))*(gamma(d/2)*gamma((d-1)/3)*gamma((d-1)/2)*gamma((11-2*d)/6))/(gamma(1/2)*gamma((d-1)/6)*gamma((5*d-2)/6))

def g_d(d):#\bar g ^* given in Eq. (23)
    return (5-2*d)/(2*(d-1)*u1_d(d))

# Source given in Eq. (45)
def Sy(y, dim,g1,g2,Hd):
        #Meijer G function parameters
        a1 =  [2/3]
        a2=[]
        b1= [0,1/3,2/3,2/3,7/6]
        b2=[1/2,5/6]
        a3 =  [-1/3]
        a4=[]
        b3= [0,1/6,1/3,2/3,2/3]
        b4=[1/2,5/6]
        res = np.zeros(len(y)) #initializing array that stores result
        for i in range(0,len(y)):
            Z = alphaf(dim)**2*np.exp(6*y[i])/46656# argument of Meijer G function
            Z1 = g1**3/(g_d(dim))**3*Z
            Z2 = g2**3/(g_d(dim))**3*Z
            #Handling different cases explicitly for faster computation
            if(g1==0 and Hd==1):
                res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*(-g2*(
                                    (3)*mp.meijerg([a1,a2],[b1,b2],Z2)))
                
                
            if(g2==0 and Hd==1):
                res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                                (3)*mp.meijerg([a1,a2],[b1,b2],Z1)))
            else:
                res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                    2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z1)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z1))-g2*(
                        2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z2)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z2)))
            
            
        return res
    
#A function that returns a list of interpolating functions
def Sfun(s,y): 
    S_f = []
    # Iterate over each column to create an interpolating function
    for col in range(s.shape[1]):
        z = s[:, col]
        # Create an interpolating function
        interp_func = si.interp1d(y, z, kind='linear', fill_value="extrapolate")
        S_f.append(interp_func)
    return S_f

def rk4(f,dt,u0,t0,i,dim):# RK4 method
    k1 = dt*f(u0,t0,i,dim)
    k2 = dt*f(u0+0.5*k1,t0+0.5*dt,i,dim)
    k3 = dt*f(u0+0.5*k2,t0+0.5*dt,i,dim)
    k4 = dt*f(u0+k3,t0+dt,i,dim)
    return u0+(k1+2*k2+2*k3+k4)/6.0

#A function that returns the net-two body integration after integration Eq. (46)
def evolve4f(f,T,u0,i,dim,step):
    dt = T[1]-T[0] #RG step size
    Nt = len(T) # Size of the logarithmic length scale
    U = np.zeros(Nt)
    U[0] = u0 # Initial condition
    for n in range(0,Nt-1): # Looping over RG length steps
        U[n+1] = step(f,dt,U[n],T[n],i,dim) # Calling RK4 Method 
    return U # Returning length array and final result

#Function to compute net-two body interaction from Eq. (46)
def fourfermion(u,t,i,dim):
    lbd = u
    dlbd = 2*R(dim)*lbd**2+lbd-2*S_f[i](t) #Projective fixed point Eq. (46)
    return dlbd
#%% Range of y for which Eq. (46) is integrated numerically for Ising-nematic quantum critical metal
# ymin,ymax,dy = -50,5,0.05
# y = np.arange(ymin,ymax,dy)
ymin,ymax,dy = -50,7,0.025
y = np.arange(ymin,ymax+dy,dy)
T1_Ising = y[::-1]
#%%
u0_Ising = np.linspace(-5,5,2001) #initial condition imposed at y = 4.95
SIsing_dsc = Sy(y,dim_sc,0,g_d(dim_sc),1) # Source at d = d_{SC}
SIsing_dsc = SIsing_dsc.reshape((len(y),1)) # reshaping it appropriately so that it can be as input of Sfun
S_f = Sfun(SIsing_dsc,y) #creating an interpolating function
UIsing_pp_dsc =np.zeros((len(T1_Ising),len(u0_Ising))) # initializing a 2d array that stores numerically integrated solution for each initial condition
#Looping over all initial conditions
for i in range(0,len(u0_Ising)):
    UIsing_pp_dsc[:,i] = evolve4f(fourfermion, T1_Ising, u0_Ising[i], 0,dim_sc, rk4)
#%% Plotting Fig. 39 
fig = plt.figure()
plt.ylabel(r'$V^{\prime}_y$')
plt.xlabel('y')
plt.xlim(-2,7)
plt.ylim(-10,5.5)
for i in range(0,len(u0_Ising)):
        plt.plot(T1_Ising, UIsing_pp_dsc[:,i])
# Metallic PFP
plt.plot(T1_Ising, UIsing_pp_dsc[:,np.argmin(np.abs(u0_Ising))],label = r'$V^{\prime M}_{y}$', color ='blue',linewidth=4.0)
# Separatrix PFP
plt.plot(T1_Ising, UIsing_pp_dsc[:,np.argmin(np.abs(u0_Ising+1/2/R(dim_sc)))],label = r'$V^{\prime S}_{y}$', color ='red',linewidth=4.0,linestyle='dashed')
plt.legend(fontsize = 20)
plt.show()
# fig.savefig('Ising_phase_portrait_dsc.png',dpi = 128,bbox_inches = 'tight')



==> anc/main_Fig42.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Feb 23 14:16:15 2026

@author: shubhamkukreja
"""
#%% importing libraries
import numba
import numpy as np
import matplotlib.pyplot as plt
from scipy.special import gamma as gammas 
from math import gamma
import scipy.interpolate as si
import mpmath as mp
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
#%% Setup for dimension from 2 to 5/2
Neps = 1000
eps = np.linspace(0.5,0,Neps)
d = 5/2 -eps
#%% loading eta_d in Eq. (29) and creating its interpolating function
eta = np.load('etad_new.npy')
etaf = si.interp1d(d, eta)
#%% superconducting dimension
# dsc = np.argmin(np.abs(eta-0.25))
dsc = np.argmin(np.abs(eta-0.25))-1
dim_sc = 2.43717669
#%% loading alpha_d in Eq. (27) and creating its interpolating function
alpha = np.load('alphad_new.npy')
alphaf = si.interp1d(d, alpha)
#%% loading the value of metallic PFP at y = 0 that was obtained by imposing V^\prime = 0 at y = 4.95
V0 = np.load('Vy0_Ising_new_scheme.npy')
V0f = si.interp1d(np.linspace(2,2.5,1000), V0) #Creating interpolating function of dimension
#%%
@numba.njit
def omega_d(d) : #Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 
@numba.njit
def R(d): #R_d given in Eq. (27)
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))
#%%
#  Computing \sqrt{-\eta_{P,-\infty}}/2 for d<d_{SC}
a = np.zeros(dsc+1,dtype = np.complex128)
for i in range(0,len(a)):                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                       
    a[i] = 1/2*np.sqrt(4*eta[dsc-i]-1)
    
# Writing c_4 in Eq. (127) as  c_4 = -e^{-\pi*a}*c/c^*
c = np.zeros(a.shape,dtype = np.complex128)
for i in range(0,len(a)):
    c[i] = gammas(1+1j*a[i])*((np.sqrt(2/eta[dsc-i])*alpha[dsc-i]**(-1/3))*(1+4*R(d[dsc-i])*V0f(d[dsc-i]))*mp.besseli(1j*a[i],np.sqrt(eta[dsc-i]/2)*alpha[dsc-i]**(1/3))+mp.besseli(-1+1j*a[i],np.sqrt(eta[dsc-i]/2)*alpha[dsc-i]**(1/3))+mp.besseli(1+1j*a[i],np.sqrt(eta[dsc-i]/2)*alpha[dsc-i]**(1/3)))
# tau in terms of c
tau = np.arctan(np.imag(c)/np.real(c))

# Defining range of y 
ymin,ymax,dy = -50,5,0.05
y = np.arange(ymin,ymax,dy)

# array that stores the index of y values where y = y_M^* in Eq. (131)
yc = np.zeros(len(a),dtype = np.int64)
for i in range(0,len(a)):
    for j in range(0,len(y)):
        if(y[j]>=(-np.pi+tau[i])/a[i]-np.log(np.sqrt(eta[dsc-i])/4)):
            yc[i] = j
            break
        
# array that stores the index of y values where y = y_b in Eq. (132)
ybc = np.zeros(len(a))
for i in range(0,len(a)):
    ybc[i] = (-np.pi/2+tau[i])/a[i]-np.log(np.sqrt(eta[dsc-i]/2)/2*alpha[dsc-i]**(1/3))
#%% Plotting Fig. 42 c
b_idx = dsc-9 # Choosing dimension close to (below) d_{SC}
y1 = np.linspace(ybc[dsc-b_idx],0,101) # defining y_1 starting y_b
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
ax.set_xticks([y1[0],y1[len(y1)//4],y1[len(y1)//2],y1[3*len(y1)//4],y1[-1]])
ax.set_xticklabels([r'$y_b$',np.round(y1[len(y1)//4],0),np.round(y1[len(y1)//2],0),np.round(y1[3*len(y1)//4],0),np.round(y1[-1],0)])
plt.xlabel(r'$y_1$')
plt.ylabel(r'$\frac{\left|V^\prime_{y_b}-V^{\prime M}_{y_b} \right|}{\delta V^\prime_{y_1}}$')
plt.plot(y1, np.cos(a[dsc-b_idx]*(ybc[dsc-b_idx]-y1))**2,color='blue')
plt.show()
# fig.savefig('bottlneck_focus2.png', dpi = 128 ,bbox_inches = 'tight')
#%% Plotting Fig. 42 b
y1= -5 # Choosing particular y_1
y2 = np.linspace(y[yc[dsc-b_idx]],y1,501) # Defining range of y for the plot
# minimum value of the ratio of renormalized perturbation and UV perturbation
yminb = np.min(np.abs(np.sin(a[dsc-b_idx]*np.log(np.exp(y1)*np.sqrt(eta[b_idx]/2)/2*alpha[b_idx]**(1/3))-tau[dsc-b_idx])/np.sin(a[dsc-b_idx]*np.log(np.exp(y2)*np.sqrt(eta[b_idx]/2)/2*alpha[b_idx]**(1/3))-tau[dsc-b_idx]))**2)
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
ax.set_xticks([y2[np.argmin(np.abs(y2+16))],y2[np.argmin(np.abs(y2+16))+100],y2[np.argmin(np.abs(y2-ybc[dsc-b_idx]))],y2[-1]])
ax.set_xticklabels([np.round(y2[np.argmin(np.abs(y2+16))],1),np.round(y2[np.argmin(np.abs(y2+16))+100],0),r'$y_b$',r'$y_1$'])
plt.annotate(r'$r_b$', xy=(-17.01, yminb), xytext=(-17.01, yminb),
              textcoords="data", ha='right', va='center',
              fontsize=16, color='black')

plt.xlabel(r'$y$')
plt.ylim(0,2)
plt.xlim(-17,-5)
plt.ylabel(r'$\frac{\left|V^\prime_{y}-V^{\prime M}_{y} \right|}{\delta V^\prime_{y_1}}$')
plt.plot(y2, np.abs(np.sin(a[dsc-b_idx]*np.log(np.exp(y1)*np.sqrt(eta[b_idx]/2)/2*alpha[b_idx]**(1/3))-tau[dsc-b_idx])/np.sin(a[dsc-b_idx]*np.log(np.exp(y2)*np.sqrt(eta[b_idx]/2)/2*alpha[b_idx]**(1/3))-tau[dsc-b_idx]))**2,color='blue')
plt.axvline(x=ybc[dsc-b_idx], ymin=0, ymax = 0.324, color ='orange',linestyle = 'dashed')
plt.axhline(y=-0.005+yminb, xmin=0, xmax = 0.65, color ='orange',linestyle = 'dashed')
plt.show()
# fig.savefig('bottlneck_focus1.png', dpi = 128 ,bbox_inches = 'tight')

==> anc/main_Fig43_44.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Feb 23 16:57:21 2026

@author: shubhamkukreja
"""
#%% importing libraries
import numba
import numpy as np
import matplotlib.pyplot as plt
from math import gamma
import scipy.interpolate as si
import timeit
import mpmath as mp
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
#%% Setup for dimension from 2 to 5/2
Neps = 1000
eps = np.linspace(0.5,0,Neps)
d = 5/2 -eps
#%% loading eta_d in Eq. (29) and creating its interpolating function
eta = np.load('etad_new.npy')
etaf = si.interp1d(d, eta)
#%% index for superconducting dimension
dsc = np.argmin(np.abs(eta-0.25))-1
#%% loading alpha_d in Eq. (27) and creating its interpolating function
alpha = np.load('alphad_new.npy')
alphaf = si.interp1d(d, alpha)
#%% defining RG length scale 
l_min, l_max,dl  = 0, 50,0.01
l = np.arange(l_min, l_max+dl, dl)
#%%
@numba.njit
def R(d): #R_d given in Eq. (27)
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))
@numba.njit
def omega_d(d) : #Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 

@numba.njit
def b_d(d): #\beta_d given in Eq. (27)
   return ((gamma(d/2))**2)/(2**(d-1)*np.pi**((d-1)/2)*np.abs(np.cos(np.pi*d/2))*gamma((d-1)/2)*gamma(d))


@numba.njit
def u1_d(d): #u_1(d) mentioned in the first line of page 20
     return (1/(3*np.sqrt(3)))*(b_d(d)**(-1/3))*((omega_d(d-1))/(2*np.pi)**(d-1))*(gamma(d/2)*gamma((d-1)/3)*gamma((d-1)/2)*gamma((11-2*d)/6))/(gamma(1/2)*gamma((d-1)/6)*gamma((5*d-2)/6))

@numba.njit
def g_d(d): #\bar g ^* given in Eq. (23)
    return (5-2*d)/(2*(d-1)*u1_d(d))

# Function that shifts an array of y under renormalization given by Eq. (42)
def yflow(l, y0):
    dL = l[1]-l[0] # RG step size
    Ny = len(y0) 
    Nl = len(l)
    yl = np.zeros((Ny, Nl))
    yl[:, 0] = y0 #initializing it to UV y at l = 0
    for i in range(1, Nl):
        yl[:, i] = yl[:, i-1]-0.5*dL # Renormalized y
    return yl


# Source given in Eq. (45)
def Sy(y, dim,g1,g2,Hd):
        a1 =  [2/3]
        a2=[]
        b1= [0,1/3,2/3,2/3,7/6]
        b2=[1/2,5/6]
        a3 =  [-1/3]
        a4=[]
        b3= [0,1/6,1/3,2/3,2/3]
        b4=[1/2,5/6]
        res = np.zeros(len(y)) # initializing array that stores result
        for i in range(0,len(y)):
            if(y[i]>7): # Handling large y values by zero padding
                res[i] = 0
            else:
                Z = alphaf(dim)**2*np.exp(6*y[i])/46656
                Z1 = g1**3/(g_d(dim))**3*Z
                Z2 = g2**3/(g_d(dim))**3*Z
                # Handling different cases explicitly for faster computation
                if(g1==0 and Hd==1):
                    res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*(-g2*(
                                        (3)*mp.meijerg([a1,a2],[b1,b2],Z2)))
                    
                    
                if(g2==0 and Hd==1):
                    res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                                    (3)*mp.meijerg([a1,a2],[b1,b2],Z1)))
                else:
                    res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                        2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z1)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z1))-g2*(
                            2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z2)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z2)))
                    
        return res



# A function that returns renormalized net-two body interaction specied by {y_m(l), V'_{y^{m}(l)}} for a particulat UV coupling at each RG step
@numba.njit
def lbd(y_,lbd_,l_,d_,Sl_):
    lbdsc_ = np.zeros((len(y_),len(lbd_),len(l_))) #initializing the array 
    for i in range(0,len(y_)):
        for j in range(0,len(lbd_)):
            lbdsc_[i,j,:] =  lbd_flow(d_, Sl_[i,:].reshape(1,len(l_)), lbd_[j],0)
    return lbdsc_

# A function that computes the net-two body interaction at each RG step through Eq. (43)
@numba.njit
def lbd_flow(didx, sy, lbd0, t):
    Ny, Nl = sy.shape
    lbd = np.zeros((Ny, Nl))
    lbd[:, 0] = lbd0 # UV coupling
    if(t == 0):
        for i in range(1, Nl):
            beta = -R(d[didx])*(lbd[:, i-1])**2-0.5*lbd[:, i-1]+np.real(sy[:, i-1])
            lbd[:, i] = lbd[:, i-1]+beta*dl
    else:
        for i in range(1, Nl):
            S = 3/8*g_d(d[didx])*alpha[didx]/b_d(d[didx])**(1/3)*np.real(sy[:, i-1])
            beta = -R(d[didx])*(lbd[:, i-1])**2-0.5*lbd[:, i-1]-S
            lbd[:, i] = lbd[:, i-1]+beta*dl
    return lbd
#%% 
# Range of y for which Eq. (46) is integrated numerically for Ising-nematic quantum critical metal
ymin,ymax,dy = -50,5,0.05
y = np.arange(ymin,ymax,dy)
T1_Ising = y[::-1]
# Loading the numerical solution obtained from RK4 integration
UIsing = np.load('Ising_PFP_numerical_new_scheme.npy')
# Loading y_m^{*} obtained through numerical solution
ys = np.load('ystar_numerical_new_scheme.npy')
ys = ys[::-1] # Reversing the array for correct convention
# Loading y_b obtained through numerical solution
yb = np.load('yb_numerical_new_scheme.npy')
yb = yb[::-1]# Reversing the array for correct convention
ybig = np.linspace(-45.6,22,2001)# defining range of y for regularized metallic PFP
rmfp = np.zeros(ybig.shape)# initializing regularized metallic PFP
lbd0 = np.arange(-2,10+0.01,0.01)# Range of UV coupling
#%% Setting k_F/Lambda \approx 10^4
xp = np.pi/2/100
#%%  Renormalized couplings get attracted to regularized metallic PFP, first close to d_{SC} then in d = 2.
#%%
didx = dsc-9 # dimension close to (below) d_{SC}
# creating an interpolating function of metallic PFP for y>y_M^*
qfp = si.interp1d(T1_Ising[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1], UIsing[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1,didx])
# defining regularized metallic PFP as per Eq. (133)
for i in range(0,len(ybig)):
    if(yb[dsc-didx]<=ybig[i]<=np.max(T1_Ising)):# For y>y_b
        rmfp[i] = qfp(ybig[i])
    elif(ybig[i]>np.max(T1_Ising)):# Settting the values for y> max(T_Ising) to 0 as they are exponentially suppressed in e^{e^y}
        rmfp[i] = 0
    else:
        rmfp[i] = -1/4/R(d[didx])#For y<y_b
rmfpf = si.interp1d(ybig, rmfp) # interpolating function for rmfpf


#%% Choice of UV angular momenta
yr = np.array([np.log(xp),np.log(6*xp),np.log(10*xp),np.log(17*xp),
               np.log(30*xp),np.log(40*xp),np.log(60*xp),np.log(200*xp),
               np.log(500*xp),np.log(5000*xp),np.log(5E4*xp),np.log(1E5*xp),
               np.log(2E5*xp),np.log(4E5*xp),np.log(6E5*xp),np.log(3.6E6*xp),
               np.log(1.2E7*xp),np.log(3.6E7*xp),np.log(9.6E7*xp),np.log(1.08E9*xp),
               np.log(1.08E10*xp),np.log(1.08E11*xp)])
#%% Flow of angular momenta under RG 
ylr = yflow(l,yr)
#%% 
# Computing the source for associated angular momenta at each RG step
Slr = np.zeros((len(yr),len(l)))
tic = timeit.default_timer()
for i in range(0,len(l)):
    Slr[:,i] = Sy(ylr[:,i],d[didx],0,g_d(d[didx]),1)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds") 
lbdsc = lbd(yr,lbd0,l,didx,Slr)# computing renormalized net-two body interaction
#%% Loading three sets of random UV couplings at associated angular momenta lbdr_[i,j]: i specifies index of y value, j specified the set number
lbdr_ = np.load('lbdr_dsc_9.npy')
#%% Computation of Eq. (134)
corr =np.zeros((3,len(l))) # initializing the length dependent distance for three sets of UV couplings 
for i in range(0,3): # looping over  different choices of UV couplings
    for j in range(0,len(l)): # looping over RG length scales
        sn = 0
        sd = 0
        for k in range(0,len(yr)):
            if(not np.isnan(lbdsc[k,np.argmin(np.abs(lbd0-lbdr_[k,i])),j])):
                sn = sn+(lbdsc[k,np.argmin(np.abs(lbd0-lbdr_[k,i])),j]-rmfpf(ylr[k,j]))**2 # numerator in the sqaure root Eq. (134)
                sd = sd+(rmfpf(ylr[k,j]))**2 # denominator in the sqaure root Eq. (134)
            else: #handling the case when coupling diverges
                sn = np.nan
                sd = np.nan
                break
        corr[i,j] = sn/sd
#%% Plotting Fig. 44 (a)
fig = plt.figure()
plt.ylim(0,1)
plt.xlabel('l')
plt.ylabel(r'$D(l)$')
plt.plot(l,np.sqrt(corr[0,:]),color='blue',label = 'a')
plt.plot(l,np.sqrt(corr[1,:]),color='orange',linestyle = 'dashdot',label = 'b')
plt.plot(l,np.sqrt(corr[2,:]),color='red',linestyle = 'dashed',label = 'c')
plt.legend()
plt.show()
# fig.savefig('corr.png', dpi = 128, bbox_inches = 'tight')
#%% Plotting 43 a-c
idx_corr = 2 # sets the choice of UV coupling, can be set to 0,1,2 to realized plots a,b,c
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
plt.xlabel(r'$y$')
plt.ylabel(r'$V^{\prime}$')
plt.xlim(-15,11)
ax.set_xticks([-15,yb[dsc-didx],-5,0,5,10])
ax.set_xticklabels([-15,r'$y_b$',-5,0,5,10])
# plot limits to be used for idx_corr = 2
# plt.xlim(-16,11)
# ax.set_xticks([-16,yb[dsc-didx],-5,0,5,10])
# ax.set_xticklabels([-16,r'$y_b$',-5,0,5,10])
plt.plot(ybig,rmfpf(ybig),color='blue', label=r'$V^{\prime RM}_{y}$',linewidth = 4.0)
for i in range(0,len(yr)):
    plt.scatter(ylr[i,0],lbdsc[i,np.argmin(np.abs(lbdr_[i,idx_corr]-lbd0)),0],facecolors='none', edgecolors='black', s=80, linewidths=1.5,marker ='s')
    plt.scatter(ylr[i,1:np.nanargmin(np.abs(corr[idx_corr,:]))],lbdsc[i,np.argmin(np.abs(lbdr_[i,idx_corr]-lbd0)),1:np.nanargmin(np.abs(corr[idx_corr,:]))], s=10)
    plt.scatter(ylr[i,np.nanargmin(np.abs(corr[idx_corr,:]))],lbdsc[i,np.argmin(np.abs(lbdr_[i,idx_corr]-lbd0)),np.nanargmin(np.abs(corr[idx_corr,:]))],  color='black', s=80,marker ='s')
    
plt.show()
# fig.savefig('RMFP_1.png',dpi = 128, bbox_inches='tight')  #Fig. 43 a
# fig.savefig('RMFP_2.png',dpi = 128, bbox_inches='tight')  #Fig. 43 b
# fig.savefig('RMFP_3.png',dpi = 128, bbox_inches='tight')  #Fig. 43 c
#%% d = 2
didx = 0
y0 = np.linspace(ys[dsc-didx],4,201) # defining a finer grid of UV y 
yl = yflow(l, y0) # flow of y 
# creating an interpolating function of metallic PFP for y>y_M^*
qfp = si.interp1d(T1_Ising[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1], UIsing[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1,didx])
# Choice of UV angular momenta
yr = np.array([np.log(15*xp),np.log(19*xp),np.log(25*xp),np.log(35*xp),
               np.log(46*xp),np.log(55*xp),np.log(62*xp),np.log(79*xp),
               np.log(100*xp),np.log(120*xp),np.log(135*xp),np.log(150*xp),
               np.log(1050*xp),np.log(1978*xp),np.log(5111*xp)])
# defining regularized metallic PFP as per Eq. (133)
for i in range(0,len(ybig)):
    if(yb[dsc-didx]<=ybig[i]<=np.max(T1_Ising)):
        rmfp[i] = qfp(ybig[i])
    elif(ybig[i]>np.max(T1_Ising)):
        rmfp[i] = 0
    else:
        rmfp[i] = -1/4/R(d[didx])
rmfpf = si.interp1d(ybig, rmfp)# interpolating function for rmfpf
tic = timeit.default_timer()
# Computing the source for finer set:y_0 at each RG step
Sl = np.zeros((len(y0),len(l)))
for i in range(0,len(l)):
    Sl[:,i] = Sy(yl[:,i],d[didx],0,g_d(d[didx]),1)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds") 
lbdsc = lbd(y0,lbd0,l,didx,Sl)# computing renormalized net-two body interaction
# three sets of random UV couplings at associated angular momenta
lbdr_ = np.zeros((len(yr),3))
lbdr_[:,0]= np.load('lbdr_1.npy')
lbdr_[:,1]= np.load('lbdr_2.npy')
lbdr_[:,2]= 1.5*np.ones(yr.shape)
#%% Computation of Eq. (134)
corr =np.zeros((3,len(l)))
for i in range(0,3):
    for j in range(0,len(l)):
        # s = 0
        sn = 0
        sd = 0
        for k in range(0,len(yr)):
            if(not np.isnan(lbdsc[np.argmin(np.abs(y0-yr[k])),np.argmin(np.abs(lbd0-lbdr_[k,i])),j])):
                sn = sn+(lbdsc[np.argmin(np.abs(y0-yr[k])),np.argmin(np.abs(lbd0-lbdr_[k,i])),j]-rmfpf(yl[np.argmin(np.abs(y0-yr[k])),j]))**2
                sd = sd+(rmfpf(yl[np.argmin(np.abs(y0-yr[k])),j]))**2
            else:
                sn = np.nan
                sd = np.nan
                break
        corr[i,j] = sn/sd 
#%% Plotting Fig. 44 b
fig = plt.figure()
plt.ylim(0.5,3) 
plt.xlabel('l')
plt.ylabel(r'$D(l)$')
plt.plot(l,np.sqrt(corr[0,:]),color='blue',label = 'd')
plt.plot(l,np.sqrt(corr[1,:]),color='orange',linestyle = 'dashdot',label = 'e')
plt.plot(l,np.sqrt(corr[2,:]),color='red',linestyle = 'dashed',label = 'f')
plt.legend()
plt.show()
# fig.savefig('corr_d2.png', dpi = 128, bbox_inches = 'tight')
#%% Plotting 43 d-f
idx_corr = 2 # sets the choice of UV coupling, can be set to 0,1,2 to realized plots a,b,c
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
plt.xlabel(r'$y$')
plt.ylabel(r'$V^{\prime}$')
plt.xlim(-3,4.5)
ax.set_xticks([-2,yb[dsc-didx],2,4])
ax.set_xticklabels([-2,r'$y_b$',2,4])
plt.plot(ybig,rmfpf(ybig),color='blue', label=r'$V^{\prime RM}_{y}$',linewidth = 4.0)
for i in range(0,len(yr)):
    plt.scatter(yl[np.argmin(np.abs(yr[i]-y0)),0],lbdsc[np.argmin(np.abs(yr[i]-y0)),np.argmin(np.abs(lbdr_[i,idx_corr]-lbd0)),0],facecolors='none', edgecolors='black', s=80, linewidths=1.5,marker ='s')
    plt.scatter(yl[np.argmin(np.abs(yr[i]-y0)),1:np.nanargmin(np.abs(corr[idx_corr,:]))],lbdsc[np.argmin(np.abs(yr[i]-y0)),np.argmin(np.abs(lbdr_[i,idx_corr]-lbd0)),1:np.nanargmin(np.abs(corr[idx_corr,:]))], s=10)
    plt.scatter(yl[np.argmin(np.abs(yr[i]-y0)),np.nanargmin(np.abs(corr[idx_corr,:]))],lbdsc[np.argmin(np.abs(yr[i]-y0)),np.argmin(np.abs(lbdr_[i,idx_corr]-lbd0)),np.nanargmin(np.abs(corr[idx_corr,:]))],  color='black', s=80,marker ='s')
plt.show()
# fig.savefig('RMFP_1_d2.png',dpi = 128, bbox_inches='tight')  #Fig. 43 d
# fig.savefig('RMFP_2_d2.png',dpi = 128, bbox_inches='tight')  #Fig. 43 e
# fig.savefig('RMFP_3_d2.png',dpi = 128, bbox_inches='tight') #Fig. 43 f

==> anc/main_Fig45.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Tue Feb 24 16:19:58 2026

@author: shubhamkukreja
"""

#%% importing libraries
import numba
import numpy as np
import matplotlib.pyplot as plt
from math import gamma
import scipy.interpolate as si
import mpmath as mp
import timeit
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
#%% Setup for dimension from 2 to 5/2
Neps = 1000
eps = np.linspace(0.5,0,Neps)
d = 5/2 -eps
#%% loading eta_d in Eq. (29) and creating its interpolating function
eta = np.load('etad_new.npy')
etaf = si.interp1d(d, eta)
#%% index for superconducting dimension
dsc = np.argmin(np.abs(eta-0.25))-1
#%% loading alpha_d in Eq. (27) and creating its interpolating function
alpha = np.load('alphad_new.npy')
alphaf = si.interp1d(d, alpha)
#%% defining RG length scale 
l_min, l_max,dl  = 0, 50,0.01
l = np.arange(l_min, l_max+dl, dl)
#%%
@numba.njit
def R(d): #R_d given in Eq. (27)
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))
@numba.njit
def omega_d(d) : #Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 

@numba.njit
def b_d(d):#\beta_d given in Eq. (27)
   return ((gamma(d/2))**2)/(2**(d-1)*np.pi**((d-1)/2)*np.abs(np.cos(np.pi*d/2))*gamma((d-1)/2)*gamma(d))


@numba.njit
def u1_d(d): #u_1(d) mentioned in the first line of page 20
     return (1/(3*np.sqrt(3)))*(b_d(d)**(-1/3))*((omega_d(d-1))/(2*np.pi)**(d-1))*(gamma(d/2)*gamma((d-1)/3)*gamma((d-1)/2)*gamma((11-2*d)/6))/(gamma(1/2)*gamma((d-1)/6)*gamma((5*d-2)/6))

@numba.njit
def g_d(d):#\bar g ^* given in Eq. (23)
    return (5-2*d)/(2*(d-1)*u1_d(d))

# Function that shifts an array of y under renormalization given by Eq. (42)
def yflow(l, y0):
    dL = l[1]-l[0]
    Ny = len(y0)
    Nl = len(l)
    yl = np.zeros((Ny, Nl))
    yl[:, 0] = y0
    for i in range(1, Nl):
        yl[:, i] = yl[:, i-1]-0.5*dL
    return yl

# Source given in Eq. (45)
def Sy(y, dim,g1,g2,Hd):
        a1 =  [2/3]
        a2=[]
        b1= [0,1/3,2/3,2/3,7/6]
        b2=[1/2,5/6]
        a3 =  [-1/3]
        a4=[]
        b3= [0,1/6,1/3,2/3,2/3]
        b4=[1/2,5/6]
        res = np.zeros(len(y)) # initializing array that stores result
        for i in range(0,len(y)):
            if(y[i]>7): # Handling large y values by zero padding
                res[i] = 0
            else:
                Z = alphaf(dim)**2*np.exp(6*y[i])/46656
                Z1 = g1**3/(g_d(dim))**3*Z
                Z2 = g2**3/(g_d(dim))**3*Z
                # Handling different cases explicitly for faster computation
                if(g1==0 and Hd==1):
                    res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*(-g2*(
                                        (3)*mp.meijerg([a1,a2],[b1,b2],Z2)))
                    
                    
                if(g2==0 and Hd==1):
                    res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                                    (3)*mp.meijerg([a1,a2],[b1,b2],Z1)))
                else:
                    res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                        2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z1)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z1))-g2*(
                            2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z2)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z2)))
                    
        return res

# A function that returns renormalized net-two body interaction specied by {y_m(l), V'_{y^{m}(l)}} for a particulat UV coupling at each RG step
@numba.njit
def lbd(y_,lbd_,l_,d_,Sl_):
    lbdsc_ = np.zeros((len(y_),len(lbd_),len(l_)))
    for i in range(0,len(y_)):
        for j in range(0,len(lbd_)):
            lbdsc_[i,j,:] =  lbd_flow(d_, Sl_[i,:].reshape(1,len(l_)), lbd_[j],0)
    return lbdsc_

"""
A function that computes the net-two body interaction at each
RG step through Eq. (43)
"""
@numba.njit
def lbd_flow(didx, ry, lbd0, t):
    Ny, Nl = ry.shape
    lbd = np.zeros((Ny, Nl))
    lbd[:, 0] = lbd0# UV coupling
    if(t == 0):
        for i in range(1, Nl):
            beta = -R(d[didx])*(lbd[:, i-1])**2-0.5*lbd[:, i-1]+np.real(ry[:, i-1])
            lbd[:, i] = lbd[:, i-1]+beta*dl
    else:
        for i in range(1, Nl):
            S = 3/8*g_d(d[didx])*alpha[didx]/b_d(d[didx])**(1/3)*np.real(ry[:, i-1])
            beta = -R(d[didx])*(lbd[:, i-1])**2-0.5*lbd[:, i-1]-S
            lbd[:, i] = lbd[:, i-1]+beta*dl
    return lbd


"""
  A function that computes the length scale at
  which the UV couplings get close to regularized 
  metallic PFP within some tolerance
""" 
@numba.njit
def lq(y1,lbd1,l1,lbdsc,yf,qfp_,tl):
    lvy,lbdvy = np.zeros((len(y1),len(lbd1))),np.zeros((len(y1),len(lbd1),len(l1))) # initializing the arrays
    for i in range(0,len(y1)):
        for j in range(0,len(lbd1)):
            for k in range(0,len(l1)):
                #condition for renormalized couplings to be within tolerance of regaularized metallic PFP 
                if(np.abs(lbdsc[i,j,k]-qfp_[i,k])<=tl):
                    lvy[i,j],lbdvy[i,j,:k+1] =  l1[k],lbdsc[i,j,:k+1] # storing the value of RG scale and the flow of coupling uptill that sacle
                    break
                #handling other cases
                elif(k==len(l1)-1):
                   lvy[i,j],lbdvy[i,j,:k+1] = np.nan,lbdsc[i,j,:k+1]
                else:
                    continue 
    return lvy,lbdvy

"""
  A function that computes the length scale at
  which superconductivity emerges for a parrticular UV coupling
""" 
@numba.njit
def lsc(y_,lbd_,l_,lbdsc_):
    #initializing the arrays 
    sc_i = np.zeros((len(y_),len(lbd_)),dtype = np.int64)# index of superconducting length scale
    ylsc_ = np.zeros((len(y_),len(lbd_))) # y_{SC} for each coupling 
    lsc_= np.zeros((len(y_),len(lbd_))) # superconducting length scale
    for i in range(0,len(y_)):
        for j in range(0,len(lbd_)):
            for k in range(0,len(l_)):
                if(np.isinf(lbdsc_[i,j,k]) or np.isnan(lbdsc_[i,j,k])):
                    sc_i[i,j] = k
                    lsc_[i,j] = l_[sc_i[i,j]]
                    ylsc_[i,j] = y_[i]-lsc_[i,j]/2
                    break
    return sc_i,lsc_,ylsc_       

#%%
# Range of y for which Eq. (46) is integrated numerically for Ising-nematic quantum critical metal
ymin,ymax,dy = -50,5,0.05
y = np.arange(ymin,ymax,dy)
T1_Ising = y[::-1]
# Loading the numerical solution obtained from RK4 integration
UIsing = np.load('Ising_PFP_numerical_new_scheme.npy')
# Loading y_m^{*} obtained through numerical solution
ys = np.load('ystar_numerical_new_scheme.npy')
ys = ys[::-1]# Reversing the array for correct convention
# Loading y_b obtained through numerical solution
yb = np.load('yb_numerical_new_scheme.npy')
yb = yb[::-1]# Reversing the array for correct convention
lbd0 = np.arange(-2,10+0.01,0.01)# Range of UV coupling
#%%
didx = dsc-9 # dimension close to (below) d_{SC}
# creating an interpolating function of metallic PFP for y>y_M^*
qfp = si.interp1d(T1_Ising[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1], UIsing[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1,didx])
y0 = np.linspace(ys[dsc-didx],4,201)# UV y 
# Computing the flow of y
yl = yflow(l, y0)
# Computing the source for y_0 at each RG step
Sl = np.zeros((len(y0),len(l)))
tic = timeit.default_timer()
for i in range(0,len(l)):
    Sl[:,i] = Sy(yl[:,i],d[didx],0,g_d(d[didx]),1)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds")       
# Computing renormalized couplings
tic = timeit.default_timer()
lbdsc1_vy = lbd(y0,lbd0,l,didx,Sl)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds") 
# defining regularized metallic PFP as per Eq. (133)
qfp1 = np.zeros((len(y0),len(l)))
for i in range(0,len(y0)):
    for j in range(0,len(l)):
        if(yl[i,j]>=yb[dsc-didx]):
            qfp1[i,j] = qfp(yl[i,j])
        else:
            qfp1[i,j] = -1/4/R(d[didx])
# computing the RG scale for basin of attraction and flow upto this scale
l_vy1,lbd_vy1 = lq(y0,lbd0,l,lbdsc1_vy,yl,qfp1,0.045)
l_vy,lbd_vy = l_vy1,lbd_vy1
#%% Plot of Fig. 45 (a)
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
w = 1
ratio  = np.sqrt(10)
p_wave = np.log(np.pi/2/ratio)
l_vy_spinfull = np.where(l_vy>=4*np.pi/np.sqrt(-1+4*eta[dsc-dsc+didx]),np.nan,l_vy)
ax.set_xticks([-12,-8,-4,p_wave,p_wave+np.log(2),p_wave+np.log(3),y0[-1]])
ax.set_xticklabels([-12,-8,-4,r'$p$  ',r' $d$  ',r'  $f$',4])
plt.ylim(np.min(lbd0),np.max(lbd0)/w)
plt.xlim(-12,4)
plt.ylabel(r'$V^{\prime UV}_{y_0} $')
plt.xlabel(r'$y_0$')
plt.axvline(x=p_wave, ymin=0, ymax = np.max(lbd0)/w, color ='black',linestyle = 'dashed')
plt.axvline(x=p_wave+np.log(2), ymin=0, ymax = np.max(lbd0)/w, color ='black',linestyle = 'dashed')
plt.axvline(x=p_wave+np.log(3), ymin=0, ymax = np.max(lbd0)/w, color ='black',linestyle = 'dashed')
plt.imshow(np.transpose(l_vy_spinfull), origin='lower',extent = (np.min(y0),np.max(y0),np.min(lbd0),np.max(lbd0)),aspect ='auto',interpolation='none',vmin = 0, vmax = 20,cmap ='CMRmap') #2
plt.colorbar()
# fig.savefig('lb_contour.png', dpi = 128 ,bbox_inches = 'tight') 

#%% Repeating the same for d = 2.
didx = 0
qfp = si.interp1d(T1_Ising[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1], UIsing[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1,didx])
y0 = np.linspace(ys[dsc-didx],4,201)
yl = yflow(l, y0)
# Computing the source for y_0 at each RG step
Sl = np.zeros((len(y0),len(l)))
tic = timeit.default_timer()
for i in range(0,len(l)):
    Sl[:,i] = Sy(yl[:,i],d[didx],0,g_d(d[didx]),1)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds")     
tic = timeit.default_timer()
lbdsc2_vy = lbd(y0,lbd0,l,didx,Sl)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds") 
qfp1 = np.zeros((len(y0),len(l)))
for i in range(0,len(y0)):
    for j in range(0,len(l)):
        if(yl[i,j]>=yb[dsc-didx]):
            qfp1[i,j] = qfp(yl[i,j])
        else:
            qfp1[i,j] = -1/4/R(d[didx])
l_vy2,lbd_vy2 = lq(y0,lbd0,l,lbdsc2_vy,yl,qfp1,0.045)
l_vy,lbd_vy = l_vy2,lbd_vy2

#%% Plot of Fig. 45 (b)
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
w = 1
ratio  = np.sqrt(10)
p_wave = np.log(np.pi/2/ratio)
l_vy_spinfull = np.where(l_vy>=4*np.pi/np.sqrt(-1+4*eta[dsc-dsc+didx]),np.nan,l_vy)
ax.set_xticks([y0[0],p_wave,p_wave+np.log(2),p_wave+np.log(3),y0[len(y0)//2],y0[3*len(y0)//4],y0[-1]])
ax.set_xticklabels([np.round(y0[0],0),r'$p$',r'$d$',r'$f$',np.round(y0[len(y0)//2],0),np.round(y0[3*len(y0)//4],0),np.round(y0[-1],0)])
plt.ylim(np.min(lbd0),np.max(lbd0)/w)
plt.xlim(np.min(y0),np.max(y0))
plt.ylabel(r'$V^{\prime UV}_{y_0} $')
plt.xlabel(r'$y_0$')
plt.axvline(x=p_wave, ymin=0, ymax = np.max(lbd0)/w, color ='orange',linestyle = 'dashed')
plt.axvline(x=p_wave+np.log(2), ymin=0, ymax = np.max(lbd0)/w, color ='orange',linestyle = 'dashed')
plt.axvline(x=p_wave+np.log(3), ymin=0, ymax = np.max(lbd0)/w, color ='orange',linestyle = 'dashed')
plt.imshow(np.transpose(l_vy_spinfull), origin='lower',extent = (np.min(y0),np.max(y0),np.min(lbd0),np.max(lbd0)),aspect ='auto',interpolation='none',vmin = 0, vmax = 6,cmap ='CMRmap') #2
plt.colorbar()
# fig.savefig('lb_contour_d2.png', dpi = 128 ,bbox_inches = 'tight') 
#%% Computing superconducting length scale
sc2,lsc2,ylsc2 = lsc(y0,lbd0,l,lbdsc2_vy) 
l_sc = lsc2
#%% Plot of Fig. 45 (c)
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
w = 1
ratio  = np.sqrt(10)
p_wave = np.log(np.pi/2/ratio)
l_vy_spinless = np.where(l_vy>=l_sc[np.argmin(np.abs(p_wave-y0)),-1],np.nan,l_vy)
ax.set_xticks([y0[0],p_wave,p_wave+np.log(3),y0[len(y0)//2],y0[3*len(y0)//4],y0[-1]])
ax.set_xticklabels([np.round(y0[0],0),r'$p$',r'$f$',np.round(y0[len(y0)//2],0),np.round(y0[3*len(y0)//4],0),np.round(y0[-1],0)])
plt.ylim(np.min(lbd0),np.max(lbd0)/w)
plt.xlim(np.min(y0),np.max(y0))
plt.ylim(-2,10)
plt.ylabel(r'$V^{\prime UV}_{y_0} $')
plt.xlabel(r'$y_0$')
plt.axvline(x=p_wave+np.log(3), ymin=0, ymax = np.max(lbd0)/w, color ='black',linestyle = 'dashed')
plt.imshow(np.transpose(l_vy_spinless), origin='lower',extent = (np.min(y0),np.max(y0),np.min(lbd0),np.max(lbd0)),aspect ='auto',interpolation='none',vmin = 0, vmax = 6,cmap ='CMRmap') #2
plt.colorbar()
# fig.savefig('Spinless_Fermion_basin_attraction_d2_fwave.png', dpi = 128 ,bbox_inches = 'tight')       


==> anc/main_Fig46.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Feb 25 13:48:05 2026

@author: shubhamkukreja
"""

#%% importing libraries
import numba
import numpy as np
import matplotlib.pyplot as plt
from scipy.fft import fft,fftfreq,fftshift
from math import gamma
import scipy.interpolate as si
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
#%% Setup for dimension from 2 to 5/2
Neps = 1000
eps = np.linspace(0.5,0,Neps)
d = 5/2 -eps
#%% loading eta_d in Eq. (29) and creating its interpolating function
eta = np.load('etad_new.npy')
etaf = si.interp1d(d, eta)
#%% index for superconducting dimension
dsc = np.argmin(np.abs(eta-0.25))-1
#%% loading alpha_d in Eq. (27) and creating its interpolating function
alpha = np.load('alphad_new.npy')
alphaf = si.interp1d(d, alpha)
#%%
@numba.njit
def R(d):#R_d given in Eq. (27)
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))
@numba.njit
def omega_d(d) : #Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 
#%%
# Range of y for which Eq. (46) is integrated numerically for Ising-nematic quantum critical metal
ymin,ymax,dy = -50,5,0.05
y = np.arange(ymin,ymax,dy)
T1_Ising = y[::-1]
# Loading the numerical solution obtained from RK4 integration
UIsing = np.load('Ising_PFP_numerical_new_scheme.npy')
# Loading y_m^{*} obtained through numerical solution
ys = np.load('ystar_numerical_new_scheme.npy')
ys = ys[::-1]# Reversing the array for correct convention
# Loading y_b obtained through numerical solution
yb = np.load('yb_numerical_new_scheme.npy')
yb = yb[::-1]# Reversing the array for correct convention
lbd0 = np.arange(-2,10+0.01,0.01)# Range of UV coupling
#%%
didx = dsc-9 # dimension close to (below) d_{SC}
# # creating an interpolating function of metallic PFP for y>y_M^* in x = e^y
qfpx = si.interp1d(np.exp(T1_Ising[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1]), UIsing[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1,didx])
x = np.linspace(-140,140, 8*10**6+1)# grid of x
rmfpx= np.zeros(x.shape)# initializing array to store regularized metallic PFP
b_idx = np.argmin(np.abs(x-np.exp(yb[dsc-didx]))) # index of x_b = e^{y_b}
#%% Constructing an array of regaulrized metallic PFP
for i in range(0,len(x)):
    if(x[i]>=x[b_idx]):
        rmfpx[i] = qfpx(x[i])
    elif(x[i]<=-x[b_idx]):
        rmfpx[i] = qfpx(-x[i]) #inversion symmetric
    else: # handling for continuity
        rmfpx[i] = qfpx(x[b_idx])

#%%
k = fftshift(fftfreq(len(x),x[1]-x[0]))*2*np.pi # \bar \theta  conjugate to x
rmfpk = fftshift(fft(rmfpx))*(x[1]-x[0])*np.exp(-1j*x[0]*k) # Coupling in angular space via Fast Fourier transform
rmfpk_r = np.real(rmfpk)
#%% Plot of Fig. 46 (a)
fig = plt.figure()
plt.xlim(-20,20)
plt.xlabel(r'$\frac{\Delta \bar \theta}{\sqrt{\mu}}$')
plt.ylabel(r'$V^{\prime RM}_{\Delta \bar \theta}$')
plt.plot(k, rmfpk_r, color='blue')
plt.show()
# fig.savefig('RMFP_theta.png',dpi = 128,bbox_inches='tight')
#%% Eq. (136)
from scipy.special import sici    # sici returns Si, Ci
# analytic transform for g(x) = log(|x|/x_b) Theta(|x|-x_b)
def G_analytic(k, xb):
    # avoid k=0
    out = np.zeros_like(k, dtype=complex)
    nz = (k != 0)
    z = k[nz]*xb
    Si = sici(z)[0]   # sici returns (Si, Ci)
    out[nz] = -(1-4*etaf(d[didx]))/8/R(d[didx])/k[nz] * (np.pi - 2*Si)   # matches earlier formula
    return out
#%% Plot of Fig. 46 (c)
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
plt.grid()
plt.ylim(-14,0)
plt.xlim(0,10)
ax.set_xticks([0,2,4,6,7,-yb[dsc-didx]])
ax.set_xticklabels([0,2,4,6,7,r'$\log(x_b^{-1})$'])
plt.xlabel(r'$\log\left(\frac{\Delta \bar \theta}{\sqrt{\mu}}\right)$')
plt.ylabel(r'$\log\left|V^{\prime RM}_{\Delta \bar \theta}\right|$')
plt.plot(np.log(k[len(k)//2::]),np.log(np.abs(rmfpk_r[len(k)//2::])),color='blue')
plt.show()
# fig.savefig('RMFP_decay.png',dpi = 128,bbox_inches = 'tight')

#%% d=2
didx= 0
qfpx = si.interp1d(np.exp(T1_Ising[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1]), UIsing[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1,didx])
x = np.linspace(-140,140, 8*10**6+1)
rmfpx= np.zeros(x.shape)
b_idx = np.argmin(np.abs(x-np.exp(yb[dsc-didx])))
#%%
for i in range(0,len(x)):
    if(x[i]>=x[b_idx]):
        rmfpx[i] = qfpx(x[i])
    elif(x[i]<=-x[b_idx]):
        rmfpx[i] = qfpx(-x[i])
    else:
        rmfpx[i] = qfpx(x[b_idx])
#%%
k = fftshift(fftfreq(len(x),x[1]-x[0]))*2*np.pi
rmfpk = fftshift(fft(rmfpx))*(x[1]-x[0])*np.exp(-1j*x[0]*k)
rmfpk_r = np.real(rmfpk)
#%% Plot of Fig. 46 (b)
from mpl_toolkits.axes_grid1.inset_locator import inset_axes, mark_inset
fig, ax = plt.subplots(figsize=(7,7))
plt.ylim(-1.5,1)
plt.xlim(-20,20)
# Zoom-in region
x1, x2 = 10, 20
y1, y2 = -0.02, 0.02

# Create inset axes
axins = inset_axes(ax, width="30%", height="30%", loc='upper right')
axins.plot(k, rmfpk_r,color='blue')

# Limit zoom
axins.set_xlim(x1, x2)
axins.set_ylim(y1, y2)

# Add horizontal line in inset
# Horizontal line coordinates
x_start, x_end = 12, 18
y_line = -0.012

# Draw the horizontal line
axins.plot([x_start, x_end], [y_line, y_line], color='red', lw=2)

# Add arrows at both ends
axins.annotate('', xy=(x_end, y_line), xytext=(x_end+1, y_line),
            arrowprops=dict(arrowstyle='<-', color='red', lw=2))
axins.annotate('', xy=(x_start, y_line), xytext=(x_start-1, y_line),
            arrowprops=dict(arrowstyle='<-', color='red', lw=2))

# Add text annotation in inset
axins.text(14.6, -0.018, r'$\frac{2\pi}{x_b}$', color='black', fontsize=16)

# Remove ticks for clarity
axins.set_xticklabels([])
axins.set_yticklabels([])

# Draw rectangle on main axes to show zoomed region
mark_inset(ax, axins, loc1=2, loc2=4, fc="none", ec="0.5")
ax.set_xlabel(r'$\frac{\Delta \bar \theta}{\sqrt{\mu}}$')
ax.set_ylabel(r'$V^{\prime RM}_{\Delta \bar \theta}$')
ax.plot(k, rmfpk_r, color='blue')
plt.show()
# fig.savefig('RMFP_theta_d2.png',dpi = 128,bbox_inches='tight')




==> anc/main_Fig47.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Feb 25 18:04:45 2026

@author: shubhamkukreja
"""

#%% importing libraries
import numba
import numpy as np
import matplotlib.pyplot as plt
from math import gamma
import scipy.interpolate as si
import timeit
import mpmath as mp
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
#%% Setup for dimension from 2 to 5/2
Neps = 1000
eps = np.linspace(0.5,0,Neps)
d = 5/2 -eps
#%% loading eta_d in Eq. (29) and creating its interpolating function
eta = np.load('etad_new.npy')
etaf = si.interp1d(d, eta)
#%% index for superconducting dimension
dsc = np.argmin(np.abs(eta-0.25))-1
#%% loading alpha_d in Eq. (27) and creating its interpolating function
alpha = np.load('alphad_new.npy')
alphaf = si.interp1d(d, alpha)
#%% defining RG length scale 
l_min, l_max,dl  = 0, 50,0.01
l = np.arange(l_min, l_max+dl, dl)
#%%
@numba.njit
def R(d): #R_d given in Eq. (27)
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))
@numba.njit
def omega_d(d) : #Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 

@numba.njit
def b_d(d): #\beta_d given in Eq. (27)
   return ((gamma(d/2))**2)/(2**(d-1)*np.pi**((d-1)/2)*np.abs(np.cos(np.pi*d/2))*gamma((d-1)/2)*gamma(d))

@numba.njit
def u1_d(d): #u_1(d) mentioned in the first line of page 20
     return (1/(3*np.sqrt(3)))*(b_d(d)**(-1/3))*((omega_d(d-1))/(2*np.pi)**(d-1))*(gamma(d/2)*gamma((d-1)/3)*gamma((d-1)/2)*gamma((11-2*d)/6))/(gamma(1/2)*gamma((d-1)/6)*gamma((5*d-2)/6))

@numba.njit
def g_d(d): # \bar g ^* given in Eq. (23)
    return (5-2*d)/(2*(d-1)*u1_d(d))

# Function that shifts an array of y under renormalization given by Eq. (42)
def yflow(l, y0):
    dL = l[1]-l[0]
    Ny = len(y0)
    Nl = len(l)
    yl = np.zeros((Ny, Nl))
    yl[:, 0] = y0
    for i in range(1, Nl):
        yl[:, i] = yl[:, i-1]-0.5*dL
    return yl


# Source given in Eq. (45)
def Sy(y, dim,g1,g2,Hd):
        a1 =  [2/3]
        a2=[]
        b1= [0,1/3,2/3,2/3,7/6]
        b2=[1/2,5/6]
        a3 =  [-1/3]
        a4=[]
        b3= [0,1/6,1/3,2/3,2/3]
        b4=[1/2,5/6]
        res = np.zeros(len(y)) # initializing array that stores result
        for i in range(0,len(y)):
            if(y[i]>7): # Handling large y values by zero padding
                res[i] = 0
            else:
                Z = alphaf(dim)**2*np.exp(6*y[i])/46656
                Z1 = g1**3/(g_d(dim))**3*Z
                Z2 = g2**3/(g_d(dim))**3*Z
                # Handling different cases explicitly for faster computation
                if(g1==0 and Hd==1):
                    res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*(-g2*(
                                        (3)*mp.meijerg([a1,a2],[b1,b2],Z2)))
                    
                    
                if(g2==0 and Hd==1):
                    res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                                    (3)*mp.meijerg([a1,a2],[b1,b2],Z1)))
                else:
                    res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                        2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z1)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z1))-g2*(
                            2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z2)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z2)))
                    
        return res


# A function that returns renormalized net-two body interaction specied by {y_m(l), V'_{y^{m}(l)}} for a particulat UV coupling at each RG step
@numba.njit
def lbd(y_,lbd_,l_,d_,Sl_):
    lbdsc_ = np.zeros((len(y_),len(lbd_),len(l_)))
    for i in range(0,len(y_)):
        for j in range(0,len(lbd_)):
            lbdsc_[i,j,:] =  lbd_flow(d_, Sl_[i,:].reshape(1,len(l_)), lbd_[j],0)
    return lbdsc_

"""
A function that computes the net-two body interaction at each
RG step through Eq. (43)
"""
@numba.njit
def lbd_flow(didx, ry, lbd0, t):
    Ny, Nl = ry.shape
    lbd = np.zeros((Ny, Nl))
    lbd[:, 0] = lbd0# UV coupling
    if(t == 0):
        for i in range(1, Nl):
            beta = -R(d[didx])*(lbd[:, i-1])**2-0.5*lbd[:, i-1]+np.real(ry[:, i-1])
            lbd[:, i] = lbd[:, i-1]+beta*dl
    else:
        for i in range(1, Nl):
            S = 3/8*g_d(d[didx])*alpha[didx]/b_d(d[didx])**(1/3)*np.real(ry[:, i-1])
            beta = -R(d[didx])*(lbd[:, i-1])**2-0.5*lbd[:, i-1]-S
            lbd[:, i] = lbd[:, i-1]+beta*dl
    return lbd

"""
  A function that computes the length scale at
  which the UV couplings get close to regularized 
  metallic PFP within some tolerance
""" 
@numba.njit
def lq(y1,lbd1,l1,lbdsc,yf,qfp_,tl):
    lvy,lbdvy = np.zeros((len(y1),len(lbd1))),np.zeros((len(y1),len(lbd1),len(l1))) # initializing the arrays
    for i in range(0,len(y1)):
        for j in range(0,len(lbd1)):
            for k in range(0,len(l1)):
                #condition for renormalized couplings to be within tolerance of regaularized metallic PFP 
                if(np.abs(lbdsc[i,j,k]-qfp_[i,k])<=tl):
                    lvy[i,j],lbdvy[i,j,:k+1] =  l1[k],lbdsc[i,j,:k+1] # storing the value of RG scale and the flow of coupling uptill that sacle
                    break
                #handling other cases
                elif(k==len(l1)-1):
                   lvy[i,j],lbdvy[i,j,:k+1] = np.nan,lbdsc[i,j,:k+1]
                else:
                    continue 
    return lvy,lbdvy

"""
  A function that computes the length scale at
  which superconductivity emerges for a parrticular UV coupling
""" 
@numba.njit
def lsc(y_,lbd_,l_,lbdsc_):
    #initializing the arrays 
    sc_i = np.zeros((len(y_),len(lbd_)),dtype = np.int64)# index of superconducting length scale
    ylsc_ = np.zeros((len(y_),len(lbd_))) # y_{SC} for each coupling 
    lsc_= np.zeros((len(y_),len(lbd_))) # superconducting length scale
    for i in range(0,len(y_)):
        for j in range(0,len(lbd_)):
            for k in range(0,len(l_)):
                if(np.isinf(lbdsc_[i,j,k]) or np.isnan(lbdsc_[i,j,k])):
                    sc_i[i,j] = k
                    lsc_[i,j] = l_[sc_i[i,j]]
                    ylsc_[i,j] = y_[i]-lsc_[i,j]/2
                    break
    return sc_i,lsc_,ylsc_       

#%%
# Range of y for which Eq. (46) is integrated numerically for Ising-nematic quantum critical metal
ymin,ymax,dy = -50,5,0.05
y = np.arange(ymin,ymax,dy)
T1_Ising = y[::-1]
# Loading the numerical solution obtained from RK4 integration
UIsing = np.load('Ising_PFP_numerical_new_scheme.npy')
# Loading y_m^{*} obtained through numerical solution
ys = np.load('ystar_numerical_new_scheme.npy')
ys = ys[::-1]# Reversing the array for correct convention
# Loading y_b obtained through numerical solution
yb = np.load('yb_numerical_new_scheme.npy')
yb = yb[::-1]# Reversing the array for correct convention
lbd0 = np.arange(-2,10+0.01,0.01)# Range of UV coupling
ratio  = np.sqrt(8) #\sqrt(k_F/\Lambda)
p_wave = np.log(np.pi/2/ratio)
#%%
didx = dsc-9 # dimension close to (below) d_{SC}
# creating an interpolating function of metallic PFP for y>y_M^*
qfp = si.interp1d(T1_Ising[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1], UIsing[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1,didx])
y0 = np.linspace(ys[dsc-didx],4,201)# UV y 
# Computing the flow of y
yl = yflow(l, y0)
# Computing the source for y_0 at each RG step
Sl = np.zeros((len(y0),len(l)))
tic = timeit.default_timer()
for i in range(0,len(l)):
    Sl[:,i] = Sy(yl[:,i],d[didx],0,g_d(d[didx]),1)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds")     
# Computing renormalized couplings
tic = timeit.default_timer()
lbdsc1_vy = lbd(y0,lbd0,l,didx,Sl)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds") 
# defining regularized metallic PFP as per Eq. (133)
qfp1 = np.zeros((len(y0),len(l)))
for i in range(0,len(y0)):
    for j in range(0,len(l)):
        if(yl[i,j]>=yb[dsc-didx]):
            qfp1[i,j] = qfp(yl[i,j])
        else:
            qfp1[i,j] = -1/4/R(d[didx])
# computing the RG scale for basin of attraction and flow upto this scale
l_vy1,lbd_vy1 = lq(y0,lbd0,l,lbdsc1_vy,yl,qfp1,0.045)
l_vy,lbd_vy = l_vy1,lbd_vy1

#%% Computing superconducting length scale
sc1,lsc1,ylsc1 = lsc(y0,lbd0,l,lbdsc1_vy)
l_sc = lsc1
ylsc = ylsc1
#%% Plot of Fig. 47 (b)
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
ydxuv = np.argmin(np.abs(p_wave-y0))
ax.set_xticks([lbd0[0],lbd0[np.argmin(np.abs(lbd0-qfp(y0[ydxuv])))],lbd0[np.argmin(np.abs(lbd0-2))],lbd0[np.argmin(np.abs(lbd0-4))],lbd0[np.argmin(np.abs(lbd0-6))],lbd0[np.argmin(np.abs(lbd0-8))]])
ax.set_xticklabels([np.round(lbd0[0],2),r'$V^{\prime M}_y$',np.round(lbd0[np.argmin(np.abs(lbd0-2))],1),np.round(lbd0[np.argmin(np.abs(lbd0-4))],1),np.round(lbd0[np.argmin(np.abs(lbd0-6))],1),np.round(lbd0[np.argmin(np.abs(lbd0-8))],1)])
plt.ylabel(r'$\delta y^*$')
plt.xlabel(r'$V^{\prime UV}_{y_0}$')
ylsc_spinfull = np.where(l_sc>=4*np.pi/np.sqrt(-1+4*eta[dsc-dsc+didx]),np.nan,ylsc)
plt.plot(lbd0,ylsc_spinfull[ydxuv,:]-ylsc_spinfull[ydxuv,np.argmin(np.abs(lbd0-qfp(y0[ydxuv])))],color='blue')
plt.axvline(x=lbd0[np.argmin(np.abs(lbd0-qfp(y0[ydxuv])))], ymin=0, ymax = 0.125, color ='orange',linestyle = 'dashed')
plt.axhline(y=0, xmin = 0,xmax = 0.19, color='orange',linestyle ='dashed')
plt.show()
# fig.savefig('ysc_Vuv_y0.png', dpi = 128 ,bbox_inches = 'tight')
#%% d = 2
didx = 0
qfp = si.interp1d(T1_Ising[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1], UIsing[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1,didx])
y0 = np.linspace(ys[dsc-didx],4,201)
yl = yflow(l, y0)
# Computing the source for y_0 at each RG step
Sl = np.zeros((len(y0),len(l)))
tic = timeit.default_timer()
for i in range(0,len(l)):
    Sl[:,i] = Sy(yl[:,i],d[didx],0,g_d(d[didx]),1)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds")
tic = timeit.default_timer()
lbdsc2_vy = lbd(y0,lbd0,l,didx,Sl)#dsc-9
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds") 
qfp1 = np.zeros((len(y0),len(l)))
for i in range(0,len(y0)):
    for j in range(0,len(l)):
        if(yl[i,j]>=yb[dsc-didx]):
            qfp1[i,j] = qfp(yl[i,j])
        else:
            qfp1[i,j] = -1/4/R(d[didx])
l_vy2,lbd_vy2 = lq(y0,lbd0,l,lbdsc2_vy,yl,qfp1,0.045)
l_vy,lbd_vy = l_vy2,lbd_vy2

#%%
sc2,lsc2,ylsc2 = lsc(y0,lbd0,l,lbdsc2_vy) 
l_sc = lsc2
ylsc = ylsc2
#%% Plot of Fig. 47 (c)
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
ydxuv = np.argmin(np.abs(p_wave+np.log(3)-y0))
ax.set_xticks([lbd0[0],lbd0[len(lbd0)//10],lbd0[np.argmin(np.abs(lbd0-qfp(y0[ydxuv])))],lbd0[np.argmin(np.abs(lbd0-1))]])
ax.set_xticklabels([np.round(lbd0[0],1),np.round(lbd0[len(lbd0)//10],1),r'$V^{\prime M}_y$',np.round(lbd0[np.argmin(np.abs(lbd0-1))],1)])
plt.ylabel(r'$\delta y^*$')
plt.xlabel(r'$V^{\prime UV}_{y_0} $')
ylsc_spinless = np.where(l_sc>=l_sc[np.argmin(np.abs(p_wave-y0)),-1],np.nan,ylsc)
plt.plot(lbd0,ylsc_spinless[ydxuv,:]-ylsc_spinless[ydxuv,np.argmin(np.abs(lbd0-qfp(y0[ydxuv])))],color='blue')
plt.axvline(x=lbd0[np.argmin(np.abs(lbd0-qfp(y0[ydxuv])))], ymin=0, ymax = 0.21, color ='orange',linestyle = 'dashed')
plt.axhline(y=0, xmin = 0,xmax = 0.59, color='orange',linestyle ='dashed')
plt.show()
# fig.savefig('ysc_Vuv_y0_spinless_d2.png', dpi = 128 ,bbox_inches = 'tight')

#%% Plot of Fig. 47 (a)
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
ax.set_xticks([ys[dsc-didx],y0[len(y0)//4],y0[len(y0)//2],y0[3*len(y0)//4],y0[-1]])
ax.set_xticklabels([r'$y^*_M$',np.round(y0[len(y0)//4],1),np.round(y0[len(y0)//2],1),np.round(y0[3*len(y0)//4],1),np.round(y0[-1],1)])
plt.xlim(ys[dsc-didx],4)
plt.ylim(-5,4)
plt.ylabel(r'$V^{\prime} $')
plt.xlabel(r'$y$')
for i in range(0,len(y0),10):
    for j in range(0,len(lbd0),10):
        if(yl[i,0]>=1):
            plt.scatter(yl[i,:sc2[i,j]],lbdsc2_vy[i,j,:sc2[i,j]],s=0.5)
plt.plot(y0,qfp(y0),color='blue',linewidth = 4)
plt.show()
# fig.savefig('QFP_UVdistribution.png', dpi = 128 ,bbox_inches = 'tight')

==> anc/main_Fig48.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Feb 25 13:40:46 2026

@author: shubhamkukreja
"""

#%% importing libraries
import numba
import numpy as np
import matplotlib.pyplot as plt
from math import gamma
import scipy.interpolate as si
import mpmath as mp
import timeit
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
#%% Defining custom color map to be used for contour plots below
cmap = plt.cm.viridis.copy()
cmap.set_under('white')
cmap.set_over('white')
#%% Setup for dimension from 2 to 5/2
Neps = 1000
eps = np.linspace(0.5,0,Neps)
d = 5/2 -eps
#%% loading eta_d in Eq. (29) and creating its interpolating function
eta = np.load('etad_new.npy')
etaf = si.interp1d(d, eta)
#%% index for superconducting dimension
dsc = np.argmin(np.abs(eta-0.25))-1
#%% loading alpha_d in Eq. (27) and creating its interpolating function
alpha = np.load('alphad_new.npy')
alphaf = si.interp1d(d, alpha)
#%% Computing superconducting length scale
l_min, l_max,dl  = 0, 50,0.01
l = np.arange(l_min, l_max+dl, dl)
#%%
@numba.njit
def R(d): #R_d given in Eq. (27)
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))
@numba.njit
def omega_d(d) : #Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 

@numba.njit
def b_d(d): #\beta_d given in Eq. (27)
   return ((gamma(d/2))**2)/(2**(d-1)*np.pi**((d-1)/2)*np.abs(np.cos(np.pi*d/2))*gamma((d-1)/2)*gamma(d))

@numba.njit
def u1_d(d): #u_1(d) mentioned in the first line of page 20
     return (1/(3*np.sqrt(3)))*(b_d(d)**(-1/3))*((omega_d(d-1))/(2*np.pi)**(d-1))*(gamma(d/2)*gamma((d-1)/3)*gamma((d-1)/2)*gamma((11-2*d)/6))/(gamma(1/2)*gamma((d-1)/6)*gamma((5*d-2)/6))

@numba.njit
def g_d(d): # \bar g ^* given in Eq. (23)
    return (5-2*d)/(2*(d-1)*u1_d(d))

# Function that shifts an array of y under renormalization given by Eq. (42)
def yflow(l, y0):
    dL = l[1]-l[0]
    Ny = len(y0)
    Nl = len(l)
    yl = np.zeros((Ny, Nl))
    yl[:, 0] = y0
    for i in range(1, Nl):
        yl[:, i] = yl[:, i-1]-0.5*dL
    return yl

# Source given in Eq. (45)
def Sy(y, dim,g1,g2,Hd):
        a1 =  [2/3]
        a2=[]
        b1= [0,1/3,2/3,2/3,7/6]
        b2=[1/2,5/6]
        a3 =  [-1/3]
        a4=[]
        b3= [0,1/6,1/3,2/3,2/3]
        b4=[1/2,5/6]
        res = np.zeros(len(y)) # initializing array that stores result
        for i in range(0,len(y)):
            if(y[i]>7): # Handling large y values by zero padding
                res[i] = 0
            else:
                Z = alphaf(dim)**2*np.exp(6*y[i])/46656
                Z1 = g1**3/(g_d(dim))**3*Z
                Z2 = g2**3/(g_d(dim))**3*Z
                # Handling different cases explicitly for faster computation
                if(g1==0 and Hd==1):
                    res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*(-g2*(
                                        (3)*mp.meijerg([a1,a2],[b1,b2],Z2)))
                    
                    
                if(g2==0 and Hd==1):
                    res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                                    (3)*mp.meijerg([a1,a2],[b1,b2],Z1)))
                else:
                    res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                        2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z1)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z1))-g2*(
                            2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z2)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z2)))
                    
        return res

# A function that returns renormalized net-two body interaction specied by {y_m(l), V'_{y^{m}(l)}} for a particulat UV coupling at each RG step
@numba.njit
def lbd(y_,lbd_,l_,d_,Sl_):
    lbdsc_ = np.zeros((len(y_),len(lbd_),len(l_)))
    for i in range(0,len(y_)):
        for j in range(0,len(lbd_)):
            lbdsc_[i,j,:] =  lbd_flow(d_, Sl_[i,:].reshape(1,len(l_)), lbd_[j],0)
    return lbdsc_

"""
A function that computes the net-two body interaction at each
RG step through Eq. (43)
"""
@numba.njit
def lbd_flow(didx, ry, lbd0, t):
    Ny, Nl = ry.shape
    lbd = np.zeros((Ny, Nl))
    lbd[:, 0] = lbd0# UV coupling
    if(t == 0):
        for i in range(1, Nl):
            beta = -R(d[didx])*(lbd[:, i-1])**2-0.5*lbd[:, i-1]+np.real(ry[:, i-1])
            lbd[:, i] = lbd[:, i-1]+beta*dl
    else:
        for i in range(1, Nl):
            S = 3/8*g_d(d[didx])*alpha[didx]/b_d(d[didx])**(1/3)*np.real(ry[:, i-1])
            beta = -R(d[didx])*(lbd[:, i-1])**2-0.5*lbd[:, i-1]-S
            lbd[:, i] = lbd[:, i-1]+beta*dl
    return lbd

"""
  A function that computes the length scale at
  which the UV couplings get close to regularized 
  metallic PFP within some tolerance
""" 
@numba.njit
def lq(y1,lbd1,l1,lbdsc,yf,qfp_,tl):
    lvy,lbdvy = np.zeros((len(y1),len(lbd1))),np.zeros((len(y1),len(lbd1),len(l1))) # initializing the arrays
    for i in range(0,len(y1)):
        for j in range(0,len(lbd1)):
            for k in range(0,len(l1)):
                #condition for renormalized couplings to be within tolerance of regaularized metallic PFP 
                if(np.abs(lbdsc[i,j,k]-qfp_[i,k])<=tl):
                    lvy[i,j],lbdvy[i,j,:k+1] =  l1[k],lbdsc[i,j,:k+1] # storing the value of RG scale and the flow of coupling uptill that sacle
                    break
                #handling other cases
                elif(k==len(l1)-1):
                   lvy[i,j],lbdvy[i,j,:k+1] = np.nan,lbdsc[i,j,:k+1]
                else:
                    continue 
    return lvy,lbdvy

"""
  A function that computes the length scale at
  which superconductivity emerges for a parrticular UV coupling
""" 
@numba.njit
def lsc(y_,lbd_,l_,lbdsc_):
    #initializing the arrays 
    sc_i = np.zeros((len(y_),len(lbd_)),dtype = np.int64)# index of superconducting length scale
    ylsc_ = np.zeros((len(y_),len(lbd_))) # y_{SC} for each coupling 
    lsc_= np.zeros((len(y_),len(lbd_))) # superconducting length scale
    for i in range(0,len(y_)):
        for j in range(0,len(lbd_)):
            for k in range(0,len(l_)):
                if(np.isinf(lbdsc_[i,j,k]) or np.isnan(lbdsc_[i,j,k])):
                    sc_i[i,j] = k
                    lsc_[i,j] = l_[sc_i[i,j]]
                    ylsc_[i,j] = y_[i]-lsc_[i,j]/2
                    break
    return sc_i,lsc_,ylsc_       
   

#%%
# Range of y for which Eq. (46) is integrated numerically for Ising-nematic quantum critical metal
ymin,ymax,dy = -50,5,0.05
y = np.arange(ymin,ymax,dy)
T1_Ising = y[::-1]
# Loading the numerical solution obtained from RK4 integration
UIsing = np.load('Ising_PFP_numerical_new_scheme.npy')
# Loading y_m^{*} obtained through numerical solution
ys = np.load('ystar_numerical_new_scheme.npy')
ys = ys[::-1]# Reversing the array for correct convention
# Loading y_b obtained through numerical solution
yb = np.load('yb_numerical_new_scheme.npy')
yb = yb[::-1]# Reversing the array for correct convention
lbd0 = np.arange(-2,10+0.01,0.01)# Range of UV coupling
#%%
didx = dsc-9 # dimension close to (below) d_{SC}
# creating an interpolating function of metallic PFP for y>y_M^*
qfp = si.interp1d(T1_Ising[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1], UIsing[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1,didx])
y0 = np.linspace(ys[dsc-didx],4,201)# UV y 
# Computing the flow of y
yl = yflow(l, y0)
# Computing the source for y_0 at each RG step
Sl = np.zeros((len(y0),len(l)))
tic = timeit.default_timer()
for i in range(0,len(l)):
    Sl[:,i] = Sy(yl[:,i],d[didx],0,g_d(d[didx]),1)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds")
# Computing renormalized couplings
tic = timeit.default_timer()
lbdsc1_vy = lbd(y0,lbd0,l,didx,Sl)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds") 
# defining regularized metallic PFP as per Eq. (133)
qfp1 = np.zeros((len(y0),len(l)))
for i in range(0,len(y0)):
    for j in range(0,len(l)):
        if(yl[i,j]>=yb[dsc-didx]):
            qfp1[i,j] = qfp(yl[i,j])
        else:
            qfp1[i,j] = -1/4/R(d[didx])
# computing the RG scale for basin of attraction and flow upto this scale
l_vy1,lbd_vy1 = lq(y0,lbd0,l,lbdsc1_vy,yl,qfp1,0.045)
l_vy,lbd_vy = l_vy1,lbd_vy1
#%% Computing superconducting length scale
sc1,lsc1,ylsc1 = lsc(y0,lbd0,l,lbdsc1_vy)
l_sc = lsc1
ylsc = ylsc1
#%% Plot of Fig. 48 (a)
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
ratio  = np.sqrt(8)
p_wave = np.log(np.pi/2/ratio)
ylsc_spinfull = np.where(l_sc>=4*np.pi/np.sqrt(-1+4*eta[dsc-dsc+didx]),np.nan,ylsc)
ax.set_xticks([-20.0,-13.0,-6.0,p_wave,p_wave+np.log(2),p_wave+np.log(3),y0[-1]])
ax.set_xticklabels([-20.0,-13.0,-6.0,r'$p$'+'   ',r'$d$'+'','  '+r'$f$',np.round(y0[-1],0)])
w = 10
plt.ylim(np.min(lbd0),np.max(lbd0)/w)
plt.xlim(np.min(y0),np.max(y0))
plt.ylabel(r'$V^{\prime UV}_{y_0} $')
plt.xlabel(r'$y_0$')
plt.plot(y0,qfp(y0),color='blue',linewidth = 2,label = r'$V^{\prime M}_y$')
plt.axvline(x=p_wave, ymin=0, ymax = np.max(lbd0)/w, color ='black',linestyle = 'dashed')
plt.axvline(x=p_wave+np.log(2), ymin=0, ymax = np.max(lbd0)/w, color ='black',linestyle = 'dashed')
plt.axvline(x=p_wave+np.log(3), ymin=0, ymax = np.max(lbd0)/w, color ='black',linestyle = 'dashed')
plt.imshow(np.transpose(ylsc_spinfull), origin='lower',extent = (np.min(y0),np.max(y0),np.min(lbd0),np.max(lbd0)),vmin = ys[dsc-didx]+0.1*ys[dsc-didx], vmax = ys[dsc-didx]-0.1*ys[dsc-didx],aspect ='auto',interpolation='none',cmap =cmap) #2
plt.legend()
plt.colorbar()
# fig.savefig('ysc_countour.png', dpi = 128 ,bbox_inches = 'tight')
#%% d = 2
didx = 0
qfp = si.interp1d(T1_Ising[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1], UIsing[:np.argmin(np.abs(T1_Ising-ys[dsc-didx]))+1,didx])
y0 = np.linspace(ys[dsc-didx],4,201)
yl = yflow(l, y0)
# Computing the source for y_0 at each RG step
Sl = np.zeros((len(y0),len(l)))
tic = timeit.default_timer()
for i in range(0,len(l)):
    Sl[:,i] = Sy(yl[:,i],d[didx],0,g_d(d[didx]),1)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds")
tic = timeit.default_timer()
lbdsc2_vy = lbd(y0,lbd0,l,didx,Sl)#dsc-9
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds") 
qfp1 = np.zeros((len(y0),len(l)))
for i in range(0,len(y0)):
    for j in range(0,len(l)):
        if(yl[i,j]>=yb[dsc-didx]):
            qfp1[i,j] = qfp(yl[i,j])
        else:
            qfp1[i,j] = -1/4/R(d[didx])
l_vy2,lbd_vy2 = lq(y0,lbd0,l,lbdsc2_vy,yl,qfp1,0.045)
l_vy,lbd_vy = l_vy2,lbd_vy2

#%%
sc2,lsc2,ylsc2 = lsc(y0,lbd0,l,lbdsc2_vy) 
l_sc = lsc2
ylsc = ylsc2
#%% Plot of Fig. 48 (b)
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
ratio  = np.sqrt(8)
p_wave = np.log(np.pi/2/ratio)
ylsc_spinfull = np.where(l_sc>=4*np.pi/np.sqrt(-1+4*eta[dsc-dsc+didx]),np.nan,ylsc)
ax.set_xticks([y0[0],p_wave,p_wave+np.log(2),p_wave+np.log(3),y0[len(y0)//2],y0[3*len(y0)//4],y0[-1]])
ax.set_xticklabels([np.round(y0[0],0),r'$p$',r'$d$',r'$f$',np.round(y0[len(y0)//2],0),np.round(y0[3*len(y0)//4],0),np.round(y0[-1],0)])
w = 10
plt.ylim(np.min(lbd0),np.max(lbd0)/w)
plt.xlim(np.min(y0),np.max(y0))
plt.ylabel(r'$V^{\prime UV}_{y_0} $')
plt.xlabel(r'$y_0$')
plt.plot(y0,qfp(y0),color='blue',linewidth = 2,label = r'$V^{\prime M}_y$')
plt.axvline(x=p_wave, ymin=0, ymax = np.max(lbd0)/w, color ='black',linestyle = 'dashed')
plt.axvline(x=p_wave+np.log(2), ymin=0, ymax = np.max(lbd0)/w, color ='black',linestyle = 'dashed')
plt.axvline(x=p_wave+np.log(3), ymin=0, ymax = np.max(lbd0)/w, color ='black',linestyle = 'dashed')
plt.imshow(np.transpose(ylsc_spinfull), origin='lower',extent = (np.min(y0),np.max(y0),np.min(lbd0),np.max(lbd0)),vmin = ys[dsc-didx]+0.1*ys[dsc-didx], vmax = ys[dsc-didx]-0.1*ys[dsc-didx],aspect ='auto',interpolation='none',cmap =cmap) #2
plt.legend()
plt.colorbar()
# fig.savefig('ysc_countour_d2.png', dpi = 128 ,bbox_inches = 'tight')
#%% Plot of Fig. 48 (c)
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
ratio  = np.sqrt(8)
p_wave = np.log(np.pi/2/ratio)
ylsc_spinless = np.where(l_sc>=l_sc[np.argmin(np.abs(p_wave-y0)),-1],np.nan,ylsc)
ax.set_xticks([y0[0],p_wave,p_wave+np.log(3),y0[len(y0)//2],y0[3*len(y0)//4],y0[-1]])
ax.set_xticklabels([np.round(y0[0],0),r'$p$',r'$f$',np.round(y0[len(y0)//2],0),np.round(y0[3*len(y0)//4],0),np.round(y0[-1],0)])
w = 10
plt.ylim(np.min(lbd0),np.max(lbd0)/w)
plt.xlim(np.min(y0),np.max(y0))
plt.ylabel(r'$V^{\prime UV}_{y_0} $')
plt.xlabel(r'$y_0$')
plt.plot(y0,qfp(y0),color='blue',linewidth = 2,label = r'$V^{\prime M}_y$')
plt.axvline(x=p_wave+np.log(3), ymin=0, ymax = np.max(lbd0)/w, color ='black',linestyle = 'dashed')
plt.imshow(np.transpose(ylsc_spinless), origin='lower',extent = (np.min(y0),np.max(y0),np.min(lbd0),np.max(lbd0)),vmin = ys[dsc-didx]+0.1*ys[dsc-didx], vmax = ys[dsc-didx]-0.1*ys[dsc-didx],aspect ='auto',interpolation='none',cmap =cmap) #2
plt.legend()
plt.colorbar()
# fig.savefig('ysc_countour_d2_spinless.png', dpi = 128 ,bbox_inches = 'tight')
   


==> anc/main_Fig49.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Feb 26 02:00:42 2026

@author: shubhamkukreja
"""

#%% importing libraries
import numpy as np
import matplotlib.pyplot as plt
from scipy.special import gamma
import scipy.interpolate as si
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
#%%  Setup for dimension from 2 to 5/2
Neps = 1000
eps = np.linspace(0.5,0,Neps)
d = 5/2 -eps
#%% loading eta_d in Eq. (29) and alpha_d in Eq. (27)
eta = np.load('etad_new.npy')
alpha = np.load('alphad_new.npy')
#%% index for superconducting dimension
dsc = np.argmin(np.abs(eta-0.25))
dim_sc = 2.43717669 #SC dimension
#%%
def omega_d(d) : #Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 

def R(d): #R_d given in Eq. (27)
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))

#A function that returns a list of interpolating functions
def Sfun(s,y): 
    S_f = []
    # Iterate over each column to create an interpolating function
    for col in range(s.shape[1]):
        z = s[:, col]
        # Create an interpolating function
        interp_func = si.interp1d(y, z, kind='linear', fill_value="extrapolate")
        S_f.append(interp_func)
    return S_f


def rk4(f,dt,u0,t0,i,dim):# RK4 method
    k1 = dt*f(u0,t0,i,dim)
    k2 = dt*f(u0+0.5*k1,t0+0.5*dt,i,dim)
    k3 = dt*f(u0+0.5*k2,t0+0.5*dt,i,dim)
    k4 = dt*f(u0+k3,t0+dt,i,dim)
    return u0+(k1+2*k2+2*k3+k4)/6.0

#A function that returns the net-two body integration after integration Eq. (46)
def evolve4f(f,T,u0,i,dim,step):
    dt = T[1]-T[0] #RG step size
    Nt = len(T) # Size of the logarithmic length scale
    U = np.zeros(Nt)
    U[0] = u0 # Initial condition
    for n in range(0,Nt-1): # Looping over RG length steps
        U[n+1] = step(f,dt,U[n],T[n],i,dim) # Calling RK4 Method 
    return U # Returning length array and final result


#Function to compute net-two body interaction from Eq. (46)
def fourfermion(u,t,i,dim):
    lbd = u
    dlbd = 2*R(dim)*lbd**2+lbd-2*S_f[i](t) #Projective fixed point Eq. (46)
    return dlbd
#%% Range of y for which Eq. (46) is integrated numerically for Ising-nematic quantum critical metal
ymin,ymax,dy = -50,5,0.05
y = np.arange(ymin,ymax,dy)
T1_Ising = y[::-1]
#%% Loading the source for Ising-nematic quantum critical metal for the above range of y at all dimensions
SIsing = np.load('Source_Ising_New_Scheme.npy')
S_f = Sfun(SIsing,y)#creating an interpolating function
#%% 
u0_Ising_dsc = np.linspace(-1/2/R(d[dsc-9])-0.1,2,2001) # Initial conditions at y = 4.95
UIsing_pp_dsc =np.zeros((len(T1_Ising),len(u0_Ising_dsc)))# initializing a 2d array that stores numerically integrated solution for each initial condition
#Looping over all initial conditions
for i in range(0,len(u0_Ising_dsc)):
    UIsing_pp_dsc[:,i] = evolve4f(fourfermion, T1_Ising, u0_Ising_dsc[i], dsc-9,d[dsc-9], rk4)
#%% Plot of Fig. 49 (a)
didx = dsc-9
u0_Ising_ = u0_Ising_dsc
idxm = np.argmin(np.abs(u0_Ising_)) # index of metallic PFP
idxs = np.argmin(np.abs(u0_Ising_+1/2/R(d[didx])))+1 # index of separatrix PFP
UIsing_pp = UIsing_pp_dsc
fig = plt.figure()
plt.ylabel(r'$V^{\prime}_y$')
plt.xlabel('y')
plt.ylim(-10,5.5)
for i in range(0,len(u0_Ising_)):
    if(i==idxs):
        plt.plot(T1_Ising, UIsing_pp[:,idxs],label = r'$V^{\prime QS}_{y}$', color ='orange',linestyle = 'dashdot',linewidth=2.0)
    else:
        plt.plot(T1_Ising, UIsing_pp[:,i])
plt.plot(T1_Ising, UIsing_pp[:,idxm],label = r'$V^{\prime M}_{y}$', color ='blue',linewidth=4.0)
plt.legend(loc = 'upper left',fontsize = 20)
plt.show()
# fig.savefig('Ising_phase_portrait.png',dpi = 128,bbox_inches = 'tight')
#%%
ys_u0 = np.zeros(len(u0_Ising_)) # initalizing the array to store y_{SC} for each PFP corresponding to an initial condition
for i in range(0,len(u0_Ising_)):
    ys_u0[i] = T1_Ising[np.argmax(np.isnan(UIsing_pp[:,i]))]
#%%
z = 3/2/(d[didx]-1) # dynamical critical exponent in Eq. (24)
ymdx = np.argmin(np.abs(T1_Ising-0.75)) # index for y_{5} = 0.75
ratio = (np.exp(-T1_Ising[ymdx])*5*np.pi/2)**2 # ratio of sqrt(k_F/\Lambda)
#%% Plot of Fig. 49 (c)
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
plt.ylim(-1E-3,0.015)
plt.xlim(-2,0)
plt.xlabel(r'$V^{\prime*}_y$')
plt.ylabel(r'$\frac{T_c}{\mathbf{k}_F^z}$')
ax.set_yticks([0.015,0.007,np.exp(2*z*ys_u0[idxs])*(2/5/np.pi)**(2*z)])
ax.set_yticklabels([0.015,0.007,np.round(np.exp(2*z*ys_u0[idxs])*(2/5/np.pi)**(2*z),10)])
ax.set_xticks([-1.9,-1.2,UIsing_pp[ymdx,idxs],-0.3,0.0])
ax.set_xticklabels([-1.9,-1.2,r'$V^{\prime QS}_{y^{(5)}}$',-0.3,0.0])
plt.scatter(UIsing_pp[ymdx,:],np.exp(2*z*ys_u0)*(2/5/np.pi)**(2*z),color = 'blue')
plt.axvline(x=UIsing_pp[ymdx,idxs], ymin=0, ymax = 0.06, color ='orange',linestyle = 'dashed')
plt.axhline(y=np.exp(2*z*ys_u0[idxs])*(2/5/np.pi)**(2*z), xmin=0, xmax = 0.66, color ='orange',linestyle = 'dashed')
plt.show()
# fig.savefig('Tc_KF.png', dpi = 128 ,bbox_inches = 'tight')
#%% d = 2
u0_Ising_d2 = np.linspace(-1/2/R(d[0])-0.1,2,2001)
UIsing_pp_d2 =np.zeros((len(T1_Ising),len(u0_Ising_d2)))
for i in range(0,len(u0_Ising_d2)):
    UIsing_pp_d2[:,i] = evolve4f(fourfermion, T1_Ising, u0_Ising_d2[i], 0,d[0], rk4)
#%% Plot of Fig. 49 (b)
didx = 0
u0_Ising_ = u0_Ising_d2
idxm = np.argmin(np.abs(u0_Ising_))
idxs = np.argmin(np.abs(u0_Ising_+1/2/R(d[didx])))-8
UIsing_pp = UIsing_pp_d2
fig = plt.figure()
plt.ylabel(r'$V^{\prime}_y$')
plt.xlabel('y')
plt.ylim(-10,5.5)
for i in range(0,len(u0_Ising_)):
    if(i==idxs):
        plt.plot(T1_Ising, UIsing_pp[:,idxs],label = r'$V^{\prime QS}_{y}$', color ='orange',linestyle = 'dashdot',linewidth=2.0)
    else:
        plt.plot(T1_Ising, UIsing_pp[:,i])   
plt.plot(T1_Ising, UIsing_pp[:,idxm],label = r'$V^{\prime M}_{y}$', color ='blue',linewidth=4.0)
plt.legend(loc = 'upper left',fontsize = 20)
plt.show()
# fig.savefig('Ising_phase_portrait_d_2.png',dpi = 128,bbox_inches = 'tight')
#%%
ys_u0 = np.zeros(len(u0_Ising_))
for i in range(0,len(u0_Ising_)):
    ys_u0[i] = T1_Ising[np.argmax(np.isnan(UIsing_pp[:,i]))]
#%%
z = 3/2/(d[didx]-1)
ymdx = np.argmin(np.abs(T1_Ising-0.75))
ratio = (np.exp(-T1_Ising[ymdx])*5*np.pi/2)**2
#%% Plot of Fig. 49 (d)
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
plt.ylim(-0.0001,0.0025)
plt.xlim(-1.8,0.2)
plt.xlabel(r'$V^{\prime*}_y$')
plt.ylabel(r'$\frac{T_c}{\mathbf{k}_F^z}$')
ax.set_yticks([0.002,np.exp(2*z*ys_u0[idxs])*(2/5/np.pi)**(2*z),0.0001])
ax.set_yticklabels([0.002,np.round(np.exp(2*z*ys_u0[idxs])*(2/5/np.pi)**(2*z),4),0.0001])
ax.set_xticks([-1.8,UIsing_pp[ymdx,idxs],-0.6,-0.1,0.2])
ax.set_xticklabels([-1.8,r'$V^{\prime QS}_{y^{(5)}}$',-0.6,-0.1,0.2])
plt.scatter(UIsing_pp[ymdx,:],np.exp(2*z*ys_u0)*(2/5/np.pi)**(2*z),color = 'blue')
plt.axvline(x=UIsing_pp[ymdx,idxs], ymin=0, ymax = 0.31, color ='orange',linestyle = 'dashed')
plt.axhline(y=np.exp(2*z*ys_u0[idxs])*(2/5/np.pi)**(2*z), xmin=0, xmax = 0.32, color ='orange',linestyle = 'dashed')
plt.show()
# fig.savefig('Tc_KF_d2.png', dpi = 128 ,bbox_inches = 'tight')

==> anc/main_Fig51.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Feb 26 02:12:11 2026

@author: shubhamkukreja
"""

#%% importing libraries
import numpy as np
import matplotlib.pyplot as plt
from scipy.special import gamma
import scipy.interpolate as si
import mpmath as mp
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
#%%  Setup for dimension from 2 to 5/2
Neps = 1000
eps = np.linspace(0.5,0,Neps)
d = 5/2 -eps
#%% loading eta_d in Eq. (29) and creating its interpolating function
eta = np.load('etad_new.npy')
etaf = si.interp1d(d, eta)
#%% loading alpha_d in Eq. (27) and creating its interpolating function
alpha = np.load('alphad_new.npy')
alphaf = si.interp1d(d, alpha)
#%%
def omega_d(d) :#Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 

def R(d): #R_d given in Eq. (27)
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))


def b_d(d):#\beta_d given in Eq. (27)
   return ((gamma(d/2))**2)/(2**(d-1)*np.pi**((d-1)/2)*np.abs(np.cos(np.pi*d/2))*gamma((d-1)/2)*gamma(d))

def u1_d(d): #u_1(d) mentioned in the first line of page 20
     return (1/(3*np.sqrt(3)))*(b_d(d)**(-1/3))*((omega_d(d-1))/(2*np.pi)**(d-1))*(gamma(d/2)*gamma((d-1)/3)*gamma((d-1)/2)*gamma((11-2*d)/6))/(gamma(1/2)*gamma((d-1)/6)*gamma((5*d-2)/6))
 
def g_d(d):#\bar g ^* given in Eq. (23)
    return (5-2*d)/(2*(d-1)*u1_d(d))

"""
A function that generate a range of couplings g_1 and g_2 
corresponding to the gauge-field and Ising-nematic 
type interactions alllowed at each dimension 
"""

def g1g2(dim,Ng_):
    g_ = np.linspace(-g_d(dim),dim/(4-dim)*g_d(dim),Ng_)
    G1 =(g_d(dim)+g_)/(2*(3-dim))
    G2 = dim/4*g_d(dim)-(1-dim/4)*g_
    if(G2[-1]!=0):
        G2[-1] = 0
    return G1, G2


# Source given in Eq. (45)
def Sy(y, dim,g1,g2,Hd):
        #Meijer G function parameters
        a1 =  [2/3]
        a2=[]
        b1= [0,1/3,2/3,2/3,7/6]
        b2=[1/2,5/6]
        a3 =  [-1/3]
        a4=[]
        b3= [0,1/6,1/3,2/3,2/3]
        b4=[1/2,5/6]
        res = np.zeros(len(y)) #initializing array that stores result
        for i in range(0,len(y)):
            Z = alphaf(dim)**2*np.exp(6*y[i])/46656# argument of Meijer G function
            Z1 = g1**3/(g_d(dim))**3*Z
            Z2 = g2**3/(g_d(dim))**3*Z
            #Handling different cases explicitly for faster computation
            if(g1==0 and Hd==1):
                res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*(-g2*(
                                    (3)*mp.meijerg([a1,a2],[b1,b2],Z2)))
                
                
            if(g2==0 and Hd==1):
                res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                                (3)*mp.meijerg([a1,a2],[b1,b2],Z1)))
            else:
                res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                    2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z1)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z1))-g2*(
                        2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z2)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z2)))
            
            
        return res

#A function that returns a list of interpolating functions
def Sfun(s,y): 
    S_f = []
    # Iterate over each column to create an interpolating function
    for col in range(s.shape[1]):
        z = s[:, col]
        # Create an interpolating function
        interp_func = si.interp1d(y, z, kind='linear', fill_value="extrapolate")
        S_f.append(interp_func)
    return S_f

def rk4(f,dt,u0,t0,i,dim):# RK4 method
    k1 = dt*f(u0,t0,i,dim)
    k2 = dt*f(u0+0.5*k1,t0+0.5*dt,i,dim)
    k3 = dt*f(u0+0.5*k2,t0+0.5*dt,i,dim)
    k4 = dt*f(u0+k3,t0+dt,i,dim)
    return u0+(k1+2*k2+2*k3+k4)/6.0

#A function that returns the net-two body integration after integration Eq. (46)
def evolve4f(f,T,u0,i,dim,step):
    dt = T[1]-T[0] #RG step size
    Nt = len(T) # Size of the logarithmic length scale
    U = np.zeros(Nt)
    U[0] = u0 # Initial condition
    for n in range(0,Nt-1): # Looping over RG length steps
        U[n+1] = step(f,dt,U[n],T[n],i,dim) # Calling RK4 Method 
    return U # Returning length array and final result

#Function to compute net-two body interaction from Eq. (46)
def fourfermion(u,t,i,dim):
    lbd = u
    dlbd = 2*R(dim)*lbd**2+lbd-2*S_f[i](t) #Projective fixed point Eq. (46)
    return dlbd
#%%
ymin,ymax,dy = -50,5,0.05 # Range of y and step
y = np.arange(ymin,ymax,dy)
Thyb =  y[::-1]
dhyb = np.linspace(2,2.5,100)# Setup for dimension between 2 and 5/2
ng_ =101 #Number of couplings within the range
#intitalizing couplings
g1 = np.zeros((len(dhyb),ng_))
g2 = np.zeros((len(dhyb),ng_))
# Computing source for each set of couplings at all dimensions and y.
Shyb = np.zeros((len(y),len(dhyb),ng_))
for i in range(0,len(dhyb)):
    g1[i,:],g2[i,:] = g1g2(dhyb[i],ng_)
    for j in range(0,ng_):
        Shyb[:,i,j] = Sy(y,dhyb[i],g1[i,j],g2[i,j],1)
#%% # Computing net-two body interaction by numerical integration for each set of couplings at all dimensions and y.
Uhyb =np.zeros((len(Thyb),len(dhyb),ng_))
for i in range(0,len(dhyb)):
    S_f = Sfun(Shyb[:,i,:], y)
    for j in range(0,ng_):
       Uhyb[:,i,j] = evolve4f(fourfermion, Thyb, 0, j,dhyb[i], rk4) 
#%%Storing the value of couplings at each dimension
for i in range(0,len(dhyb)):
    g1[i,:],g2[i,:] = g1g2(dhyb[i],ng_)
#%% 
Vminhyb = np.zeros((len(dhyb),ng_))# Array to store minimum of pairing interaction
for i in range(0,len(dhyb)):
    for j in range(0,ng_):
        Vminhyb[i,j] = np.min(Uhyb[np.isfinite(Uhyb[:,i,j]),i,j])# handles nan
#%%
phasehyb = np.zeros((len(dhyb),ng_))# Array to store tan^{-1}(g_1/g_2)
for i in range(0,len(dhyb)):
    for j in range(0,ng_):
        phasehyb[i,j] = np.arctan(g1[i,j]/g2[i,j])

#%%
phase = np.linspace(0,np.pi/2,ng_)
#%% To highlight the minimum of finite pairing interaction by black dots
min_Vmin_phase = np.zeros(len(dhyb))
for i in range(0,len(dhyb)):
     min_Vmin_phase[i] = phasehyb[i,ng_//2+np.argmin(Vminhyb[i,ng_//2:])]
        
#%% Plot of Fig. 51 (b)
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
plt.annotate('Ising-nematic type SC', xy=(2.3,np.pi/10), xytext=(2.3,np.pi/10),
              textcoords="data", ha='right', va='center',
              fontsize=14, color='white')
plt.annotate('Stable NFL', xy=(2.4,3*np.pi/10), xytext=(2.4,3*np.pi/10),
              textcoords="data", ha='right', va='center',
              fontsize=14, color='white')
ax.set_yticks([phase[0],phase[ng_//4],phase[ng_//2],phase[3*ng_//4],phase[-1]])
ax.set_yticklabels([0,r'$\frac{\pi}{8}$',r'$\frac{\pi}{4}$',r'$\frac{3\pi}{8}$',r'$\frac{\pi}{2}$'])
plt.ylabel(r'$arctan\left(\frac{g^{1*}}{g^{2*}}\right)$')
plt.xlabel('d')
plt.plot(dhyb[:-1],min_Vmin_phase[:-1],linestyle='dotted',color= 'black',linewidth=3)
plt.imshow(np.arctan(np.transpose(Vminhyb[:,:-1])), origin='lower',extent = (np.min(dhyb),dhyb[-2],np.min(phase),np.max(phase)),
           aspect ='auto',interpolation='none',vmin = -np.pi/2, vmax = 0,cmap ='Spectral') #2
plt.colorbar()
# fig.savefig('Phase_diagram_hybrid.png', dpi = 128 ,bbox_inches = 'tight')
#%% Discriminant in the hybrid case
# Setup for dimension from 2 to 5/2 (finer grid)
Neps = 1000
eps = np.linspace(0.5,0,Neps)
d = 5/2 -eps
dim_sc = 2.43717669 # SC dimension
#%% discriminant in s-wave channel for the hybrid case
etas_hybrid = np.zeros((ng_,len(d)))
for i in range(0,len(d)):
    etas_hybrid[:,i] = 1+4*eta[i]/g_d(d[i])*np.linspace(-g_d(d[i]),d[i]/(4-d[i])*g_d(d[i]),ng_)
etas_hybrid[:,-1] = 1
#%% Plot of Fig. 51 (a)
D,Phase = np.meshgrid(d,phase)
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
ax.set_yticks([phase[0],phase[ng_//4],phase[ng_//2],phase[3*ng_//4],phase[-1]])
ax.set_yticklabels([0,r'$\frac{\pi}{8}$',r'$\frac{\pi}{4}$',r'$\frac{3\pi}{8}$',r'$\frac{\pi}{2}$'])
ax.set_xticks([d[0],d[len(d)//4],d[len(d)//2],dim_sc,d[-1]])
ax.set_xticklabels(['   '+str(np.round(d[0],1)),str(np.round(d[len(d)//4],1)),str(np.round(d[len(d)//2],1)),r'$d_{SC}$'+'  ',str(np.round(d[-1],1))])
plt.ylabel(r'$arctan\left(\frac{g^{1*}}{g^{2*}}\right)$')
plt.xlabel('d')
plt.contour(D, Phase, etas_hybrid, levels=[0], colors="black", linewidths=2,linestyles='dashed')
plt.imshow(etas_hybrid, origin='lower',extent = (np.min(d),np.max(d),np.min(phase),np.max(phase)),aspect ='auto',vmin = -1, vmax = 1,interpolation='none',cmap ='Spectral') #2
plt.colorbar()
# fig.savefig('disc_swave_hybrid.png', dpi = 128 ,bbox_inches = 'tight')

==> anc/main_Fig52.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Feb 26 12:40:38 2026

@author: shubhamkukreja
"""

#%% importing libraries
import numpy as np
import matplotlib.pyplot as plt
from scipy.special import gamma
import mpmath as mp
import scipy.interpolate as si
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
#%%  Setup for dimension from 2 to 5/2
Neps = 1000
eps = np.linspace(0.5,0,Neps)
d = 5/2 -eps
#%% loading eta_d in Eq. (29) and creating its interpolating function
eta = np.load('etad_new.npy')
etaf = si.interp1d(d, eta)
#%% loading alpha_d in Eq. (27) and creating its interpolating function
alpha = np.load('alphad_new.npy')
alphaf = si.interp1d(d, alpha)
#%%
def omega_d(d) : #Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 

def R(d): #R_d given in Eq. (27)
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))

def b_d(d):#\beta_d given in Eq. (27)
   return ((gamma(d/2))**2)/(2**(d-1)*np.pi**((d-1)/2)*np.abs(np.cos(np.pi*d/2))*gamma((d-1)/2)*gamma(d))

def u1_d(d): #u_1(d) mentioned in the first line of page 20
     return (1/(3*np.sqrt(3)))*(b_d(d)**(-1/3))*((omega_d(d-1))/(2*np.pi)**(d-1))*(gamma(d/2)*gamma((d-1)/3)*gamma((d-1)/2)*gamma((11-2*d)/6))/(gamma(1/2)*gamma((d-1)/6)*gamma((5*d-2)/6))
 
def g_d(d):#\bar g ^* given in Eq. (23)
    return (5-2*d)/(2*(d-1)*u1_d(d))

"""
A function that generate a range of couplings g_1 and g_2 
corresponding to the gauge-field and Ising-nematic 
type interactions alllowed at each dimension 
"""

def g1g2(dim,Ng_):
    g_ = np.linspace(-g_d(dim),dim/(4-dim)*g_d(dim),Ng_)
    G1 =(g_d(dim)+g_)/(2*(3-dim))
    G2 = dim/4*g_d(dim)-(1-dim/4)*g_
    if(G2[-1]!=0):
        G2[-1] = 0
    return G1, G2

# Source given in Eq. (45)
def Sy(y, dim,g1,g2,Hd):
        #Meijer G function parameters
        a1 =  [2/3]
        a2=[]
        b1= [0,1/3,2/3,2/3,7/6]
        b2=[1/2,5/6]
        a3 =  [-1/3]
        a4=[]
        b3= [0,1/6,1/3,2/3,2/3]
        b4=[1/2,5/6]
        res = np.zeros(len(y)) #initializing array that stores result
        for i in range(0,len(y)):
            Z = alphaf(dim)**2*np.exp(6*y[i])/46656# argument of Meijer G function
            Z1 = g1**3/(g_d(dim))**3*Z
            Z2 = g2**3/(g_d(dim))**3*Z
            #Handling different cases explicitly for faster computation
            if(g1==0 and Hd==1):
                res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*(-g2*(
                                    (3)*mp.meijerg([a1,a2],[b1,b2],Z2)))
                
                
            if(g2==0 and Hd==1):
                res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                                (3)*mp.meijerg([a1,a2],[b1,b2],Z1)))
            else:
                res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                    2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z1)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z1))-g2*(
                        2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z2)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z2)))
            
            
        return res
    
#A function that returns a list of interpolating functions
def Sfun(s,y): 
    S_f = []
    # Iterate over each column to create an interpolating function
    for col in range(s.shape[1]):
        z = s[:, col]
        # Create an interpolating function
        interp_func = si.interp1d(y, z, kind='linear', fill_value="extrapolate")
        S_f.append(interp_func)
    return S_f

def rk4(f,dt,u0,t0,i,dim):# RK4 method
    k1 = dt*f(u0,t0,i,dim)
    k2 = dt*f(u0+0.5*k1,t0+0.5*dt,i,dim)
    k3 = dt*f(u0+0.5*k2,t0+0.5*dt,i,dim)
    k4 = dt*f(u0+k3,t0+dt,i,dim)
    return u0+(k1+2*k2+2*k3+k4)/6.0

#A function that returns the net-two body integration after integration Eq. (46)
def evolve4f(f,T,u0,i,dim,step):
    dt = T[1]-T[0] #RG step size
    Nt = len(T) # Size of the logarithmic length scale
    U = np.zeros(Nt)
    U[0] = u0 # Initial condition
    for n in range(0,Nt-1): # Looping over RG length steps
        U[n+1] = step(f,dt,U[n],T[n],i,dim) # Calling RK4 Method 
    return U # Returning length array and final result

#Function to compute net-two body interaction from Eq. (46)
def fourfermion(u,t,i,dim):
    lbd = u
    dlbd = 2*R(dim)*lbd**2+lbd-2*S_f[i](t) #Projective fixed point Eq. (46)
    return dlbd
#%%
ymin,ymax,dy = -50,5,0.05 # Range of y and step
y = np.arange(ymin,ymax,dy)
Thyb =  y[::-1]
dhyb = np.linspace(2,2.5,100) # dimension between 2 and 5/2
ng_ =101 #Number of couplings
# Storing the couplings at each dimension
g1 = np.zeros((len(dhyb),ng_))
g2 = np.zeros((len(dhyb),ng_))
for i in range(0,len(dhyb)):
    g1[i,:],g2[i,:] = g1g2(dhyb[i],ng_)
# Computing source for each set of couplings at all dimensions and y.
Shyb = np.zeros((len(y),len(dhyb),ng_))
for i in range(0,len(dhyb)):
    g1[i,:],g2[i,:] = g1g2(dhyb[i],ng_)
    for j in range(0,ng_):
        Shyb[:,i,j] = Sy(y,dhyb[i],g1[i,j],g2[i,j],1)

#%% # Computing net-two body interaction by numerical integration for each set of couplings at all dimensions and y.
Uhyb =np.zeros((len(Thyb),len(dhyb),ng_))
for i in range(0,len(dhyb)):
    S_f = Sfun(Shyb[:,i,:], y)
    for j in range(0,ng_):
       Uhyb[:,i,j] = evolve4f(fourfermion, Thyb, 0, j,dhyb[i], rk4) 
#%% Plot of Fig. 52 (b)
fig = plt.figure()
plt.ylim(-0.3,0.9)
plt.xlim(-5,4.95)
plt.ylabel(r'$V^{\prime M}_y$')
plt.xlabel('y')
for i in range(ng_//2, ng_,2):
    # print(i)
    if(i==ng_//2):
        plt.plot(Thyb, Uhyb[:,0,i],label = r'$tan^{-1}\left(\frac{g^{1*}}{g^{2*}}\right) = \frac{\pi}{2}$')
    elif(i==ng_-1):
        plt.plot(Thyb, Uhyb[:,0,i],label = r'$tan^{-1}\left(\frac{g^{1*}}{g^{2*}}\right) = \frac{\pi}{4}$')
    else:
        plt.plot(Thyb, Uhyb[:,0,i])
plt.plot(Thyb, Uhyb[:,0,ng_-6-1],label = r'$tan^{-1}\left(\frac{g^{1*}}{g^{2*}}\right) = $'+str(np.round(np.arctan(g1[0,ng_-6-1]/g2[0,ng_-6-1]),2)),color ='black',linewidth =  2.5)
plt.legend(fontsize = 16)
# fig.savefig('Hybrid_Profiles_d2.png', dpi = 128 ,bbox_inches = 'tight')
#%% Plot of Fig. 52 (a)
fig = plt.figure()
plt.ylim(-0.3,0.9)
plt.xlim(-5,4.95)
plt.ylabel(r'$S^\prime_y$')
plt.xlabel('y')
plt.plot(y, Sy(y, 2,g1[0,ng_-6-1],0,1),label = r'$S^\prime_{1;y}$', color = 'blue')
plt.plot(y, Sy(y,2,0,g2[0,ng_-6-1],1),label = r'$S^\prime_{2;y}$', color = 'red')
plt.legend()
# fig.savefig('S1_S2_d2.png', dpi = 128 ,bbox_inches = 'tight')  

==> anc/main_Fig53.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Feb 26 12:47:48 2026

@author: shubhamkukreja
"""

#%% importing libraries
import numba
import numpy as np
import matplotlib.pyplot as plt
from math import gamma
import scipy.interpolate as si
import mpmath as mp
import timeit
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
#%%  Setup for dimension from 2 to 5/2
Neps = 1000
eps = np.linspace(0.5,0,Neps)
d = 5/2 -eps
#%% loading eta_d in Eq. (29) and creating its interpolating function
eta = np.load('etad_new.npy')
etaf = si.interp1d(d, eta)
#%% loading alpha_d in Eq. (27) and creating its interpolating function
alpha = np.load('alphad_new.npy')
alphaf = si.interp1d(d, alpha)
#%%
@numba.njit
def R(d): #R_d given in Eq. (27)
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))
@numba.njit
def omega_d(d) : #Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 

@numba.njit
def b_d(d): #\beta_d given in Eq. (27)
   return ((gamma(d/2))**2)/(2**(d-1)*np.pi**((d-1)/2)*np.abs(np.cos(np.pi*d/2))*gamma((d-1)/2)*gamma(d))

@numba.njit
def u1_d(d): #u_1(d) mentioned in the first line of page 20
     return (1/(3*np.sqrt(3)))*(b_d(d)**(-1/3))*((omega_d(d-1))/(2*np.pi)**(d-1))*(gamma(d/2)*gamma((d-1)/3)*gamma((d-1)/2)*gamma((11-2*d)/6))/(gamma(1/2)*gamma((d-1)/6)*gamma((5*d-2)/6))

@numba.njit
def g_d(d): # \bar g ^* given in Eq. (23)
    return (5-2*d)/(2*(d-1)*u1_d(d))

"""
A function that generate a range of couplings g_1 and g_2 
corresponding to the gauge-field and Ising-nematic 
type interactions alllowed at each dimension 
"""

def g1g2(dim,Ng_):
    g_ = np.linspace(-g_d(dim),dim/(4-dim)*g_d(dim),Ng_)
    G1 =(g_d(dim)+g_)/(2*(3-dim))
    G2 = dim/4*g_d(dim)-(1-dim/4)*g_
    if(G2[-1]!=0):
        G2[-1] = 0
    return G1, G2

# Source given in Eq. (45)
def Sy(y, dim,g1,g2,Hd):
        a1 =  [2/3]
        a2=[]
        b1= [0,1/3,2/3,2/3,7/6]
        b2=[1/2,5/6]
        a3 =  [-1/3]
        a4=[]
        b3= [0,1/6,1/3,2/3,2/3]
        b4=[1/2,5/6]
        res = np.zeros(len(y)) # initializing array that stores result
        for i in range(0,len(y)):
            if(y[i]>7): # Handling large y values by zero padding
                res[i] = 0
            else:
                Z = alphaf(dim)**2*np.exp(6*y[i])/46656
                Z1 = g1**3/(g_d(dim))**3*Z
                Z2 = g2**3/(g_d(dim))**3*Z
                # Handling different cases explicitly for faster computation
                if(g1==0 and Hd==1):
                    res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*(-g2*(
                                        (3)*mp.meijerg([a1,a2],[b1,b2],Z2)))
                    
                    
                if(g2==0 and Hd==1):
                    res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                                    (3)*mp.meijerg([a1,a2],[b1,b2],Z1)))
                else:
                    res[i] = 1/8/np.sqrt(3)/alphaf(dim)**(1/3)/b_d(dim)**(1/3)/np.pi**(3/2)*((3-dim)*dim/2*g1*(
                        2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z1)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z1))-g2*(
                            2*(Hd-1)*mp.meijerg([a3,a4],[b3,b4],Z2)+(2*Hd+1)*mp.meijerg([a1,a2],[b1,b2],Z2)))
                    
        return res
    
#A function that returns a list of interpolating functions
def Sfun(s,y): 
    S_f = []
    # Iterate over each column to create an interpolating function
    for col in range(s.shape[1]):
        z = s[:, col]
        # Create an interpolating function
        interp_func = si.interp1d(y, z, kind='linear', fill_value="extrapolate")
        S_f.append(interp_func)
    return S_f

def rk4(f,dt,u0,t0,i,dim):# RK4 method
    k1 = dt*f(u0,t0,i,dim)
    k2 = dt*f(u0+0.5*k1,t0+0.5*dt,i,dim)
    k3 = dt*f(u0+0.5*k2,t0+0.5*dt,i,dim)
    k4 = dt*f(u0+k3,t0+dt,i,dim)
    return u0+(k1+2*k2+2*k3+k4)/6.0

#A function that returns the net-two body integration after integration Eq. (46)
def evolve4f(f,T,u0,i,dim,step):
    dt = T[1]-T[0] #RG step size
    Nt = len(T) # Size of the logarithmic length scale
    U = np.zeros(Nt)
    U[0] = u0 # Initial condition
    for n in range(0,Nt-1): # Looping over RG length steps
        U[n+1] = step(f,dt,U[n],T[n],i,dim) # Calling RK4 Method 
    return U # Returning length array and final result

#Function to compute net-two body interaction from Eq. (46)
def fourfermion(u,t,i,dim):
    lbd = u
    dlbd = 2*R(dim)*lbd**2+lbd-2*S_f[i](t) #Projective fixed point Eq. (46)
    return dlbd

# Function that shifts an array of y under renormalization given by Eq. (42)
def yflow(l, y0):
    dL = l[1]-l[0]
    Ny = len(y0)
    Nl = len(l)
    yl = np.zeros((Ny, Nl))
    yl[:, 0] = y0
    for i in range(1, Nl):
        yl[:, i] = yl[:, i-1]-0.5*dL
    return yl
# A function that returns renormalized net-two body interaction specied by {y_m(l), V'_{y^{m}(l)}} for a particulat UV coupling at each RG step
@numba.njit
def lbd(y_,lbd_,l_,d_,Sl_):
    lbdsc_ = np.zeros((len(y_),len(lbd_),len(l_)))
    for i in range(0,len(y_)):
        for j in range(0,len(lbd_)):
            lbdsc_[i,j,:] =  lbd_flow(d_, Sl_[i,:].reshape(1,len(l_)), lbd_[j],0)
    return lbdsc_

"""
A function that computes the net-two body interaction at each
RG step through Eq. (43)
"""
@numba.njit
def lbd_flow(didx, ry, lbd0, t):
    Ny, Nl = ry.shape
    lbd = np.zeros((Ny, Nl))
    lbd[:, 0] = lbd0# UV coupling
    if(t == 0):
        for i in range(1, Nl):
            beta = -R(d[didx])*(lbd[:, i-1])**2-0.5*lbd[:, i-1]+np.real(ry[:, i-1])
            lbd[:, i] = lbd[:, i-1]+beta*dl
    else:
        for i in range(1, Nl):
            S = 3/8*g_d(d[didx])*alpha[didx]/b_d(d[didx])**(1/3)*np.real(ry[:, i-1])
            beta = -R(d[didx])*(lbd[:, i-1])**2-0.5*lbd[:, i-1]-S
            lbd[:, i] = lbd[:, i-1]+beta*dl
    return lbd

"""
  A function that computes the length scale at
  which the UV couplings get close to regularized 
  metallic PFP within some tolerance
""" 
@numba.njit
def lq(y1,lbd1,l1,lbdsc,yf,qfp_,tl):
    lvy,lbdvy = np.zeros((len(y1),len(lbd1))),np.zeros((len(y1),len(lbd1),len(l1))) # initializing the arrays
    for i in range(0,len(y1)):
        for j in range(0,len(lbd1)):
            for k in range(0,len(l1)):
                #condition for renormalized couplings to be within tolerance of regaularized metallic PFP 
                if(np.abs(lbdsc[i,j,k]-qfp_[i,k])<=tl):
                    lvy[i,j],lbdvy[i,j,:k+1] =  l1[k],lbdsc[i,j,:k+1] # storing the value of RG scale and the flow of coupling uptill that sacle
                    break
                #handling other cases
                elif(k==len(l1)-1):
                   lvy[i,j],lbdvy[i,j,:k+1] = np.nan,lbdsc[i,j,:k+1]
                else:
                    continue 
    return lvy,lbdvy

"""
  A function that computes the length scale at
  which superconductivity emerges for a parrticular UV coupling
""" 
@numba.njit
def lsc(y_,lbd_,l_,lbdsc_):
    #initializing the arrays 
    sc_i = np.zeros((len(y_),len(lbd_)),dtype = np.int64)# index of superconducting length scale
    ylsc_ = np.zeros((len(y_),len(lbd_))) # y_{SC} for each coupling 
    lsc_= np.zeros((len(y_),len(lbd_))) # superconducting length scale
    for i in range(0,len(y_)):
        for j in range(0,len(lbd_)):
            for k in range(0,len(l_)):
                if(np.isinf(lbdsc_[i,j,k]) or np.isnan(lbdsc_[i,j,k])):
                    sc_i[i,j] = k
                    lsc_[i,j] = l_[sc_i[i,j]]
                    ylsc_[i,j] = y_[i]-lsc_[i,j]/2
                    break
    return sc_i,lsc_,ylsc_       
   
 
#%% Hybrid example
g1,g2 = g1g2(2,1001) # Couplings at d = 2 with a fine grid
disc_swave = 1+4*eta[0]/g_d(2)*(g1-g2) # s-wave discriminant
y = np.arange(-40,5+0.05,0.05) # Range of y
Shyb = Sy(y, 2,g1[436],g2[436],1) # Source for a particular choice of couplings at which discriminant is small and negative
S_f = Sfun(Shyb.reshape((len(y),1)), y) # Interpolating function
Thyb = y[::-1]
u0=0 # initial condition at Thyb[0]
Uhyb =  evolve4f(fourfermion, Thyb, u0, 0,2, rk4) # numerically integrating to obtain coupling function 
#%%
nan_mask = np.isnan(Uhyb)
yshyb = Thyb[np.argmax(nan_mask)] #y_M^*
ybhyb  = Thyb[np.nanargmin(np.abs(Uhyb+1/4/R(2)))] # y_b
# # creating an interpolating function of metallic PFP for y>y_M^*
y0 = np.linspace(yshyb,5,251)
qfp = si.interp1d(Thyb, Uhyb,bounds_error=False, fill_value='extrapolate')
#%% RG scale
l_min, l_max,dl  = 0, 90,0.01
l = np.arange(l_min, l_max+dl, dl)
#%%
yl = yflow(l, y0) # Computing the flow of y
# Computing the source at each renormalized y value
Sl = np.zeros((len(y0),len(l)))
tic = timeit.default_timer()
for i in range(0,len(l)):
    Sl[:,i] = Sy(yl[:,i],2,g1[436],g2[436],1)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds")
#%% Range of UV couplings
lbd0 = np.arange(-2,10+0.01,0.01)
#%% Computing renormalized coupling
tic = timeit.default_timer()
lbdsc_hyb = lbd(y0,lbd0,l,0,Sl)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds") 
#%% Superconducting scales and indices
schyb,lschyb,ylschyb = lsc(y0,lbd0,l,lbdsc_hyb)
#%% Constructing regularized metallic PFP
qfp1 = np.zeros((len(y0),len(l)))
for i in range(0,len(y0)):
    for j in range(0,len(l)):
        if(yl[i,j]>=ybhyb):
            qfp1[i,j] = qfp(yl[i,j])
        else:
            qfp1[i,j] = -1/4/R(2)
#%% computing the RG scale for basin of attraction and flow upto this scale
l_hyb,lbd_hyb = lq(y0,lbd0,l,lbdsc_hyb,yl,qfp1,0.045)
#%% Plot of Fig. 53 (a)
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
w = 1
ratio  = np.sqrt(10)
p_wave = np.log(np.pi/2/ratio)
l_vy_spinfull = np.where(l_hyb>=4*np.pi/np.sqrt(-disc_swave[436]),np.nan,l_hyb)
ax.set_xticks([-20.0,-10.0,p_wave,p_wave+np.log(2),p_wave+np.log(3),y0[-1]])
ax.set_xticklabels([-20.0,-10.0,r'$p$'+'   ',' '+r'$d$'+'  ','  '+r'$f$',np.round(y0[-1],0)])
plt.ylim(np.min(lbd0),np.max(lbd0)/w)
plt.xlim(-22,np.max(y0))
plt.ylabel(r'$V^{\prime UV}_{y_0} $')
plt.xlabel(r'$y_0$')
plt.axvline(x=p_wave, ymin=0, ymax = np.max(lbd0)/w, color ='cyan',linestyle = 'dashed')
plt.axvline(x=p_wave+np.log(2), ymin=0, ymax = np.max(lbd0)/w, color ='cyan',linestyle = 'dashed')
plt.axvline(x=p_wave+np.log(3), ymin=0, ymax = np.max(lbd0)/w, color ='cyan',linestyle = 'dashed')
plt.imshow(np.transpose(l_vy_spinfull), origin='lower',extent = (np.min(y0),np.max(y0),np.min(lbd0),np.max(lbd0)),aspect ='auto',interpolation='none',vmin = 0, vmax = 30,cmap ='CMRmap') #2
plt.colorbar()
# fig.savefig('lb_contour_hybrid_d2.png', dpi = 128 ,bbox_inches = 'tight')  
#%% Custom color map
cmap = plt.cm.viridis.copy()
cmap.set_under('white')
cmap.set_over('white')
#%% Plot of Fig. 53 (b)
ylsc = ylschyb
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
ratio  = np.sqrt(10)
p_wave = np.log(np.pi/2/ratio)
ylsc_spinfull = np.where(lschyb>=4*np.pi/np.sqrt(-disc_swave[436]),np.nan,ylsc)
ax.set_xticks([-37.0,-22.0,-9.0,p_wave,p_wave+np.log(2),p_wave+np.log(3),y0[-1]])
ax.set_xticklabels([-37.0,-22.0,-9.0,r'$p$'+'     ','  '+r'$d$'+'     ','    '+r'$f$'+'     ',np.round(y0[-1],0)])
w = 10
plt.ylim(np.min(lbd0),np.max(lbd0)/w)
plt.xlim(np.min(y0),np.max(y0))
plt.ylabel(r'$V^{\prime UV}_{y_0}$')
plt.xlabel(r'$y_0$')
plt.plot(y0,qfp(y0),color='blue',linewidth = 2,label = r'$V^{\prime M}_y$')
plt.axvline(x=p_wave, ymin=0, ymax = np.max(lbd0)/w, color ='black',linestyle = 'dashed')
plt.axvline(x=p_wave+np.log(2), ymin=0, ymax = np.max(lbd0)/w, color ='black',linestyle = 'dashed')
plt.axvline(x=p_wave+np.log(3), ymin=0, ymax = np.max(lbd0)/w, color ='black',linestyle = 'dashed')
plt.imshow(np.transpose(ylsc_spinfull), origin='lower',extent = (np.min(y0),np.max(y0),np.min(lbd0),np.max(lbd0)),vmin = yshyb+0.1*yshyb, vmax = yshyb-0.1*yshyb,aspect ='auto',interpolation='none',cmap =cmap) #2
plt.legend()
plt.colorbar()
# fig.savefig('ysc_countour_hybrid_d2.png', dpi = 128 ,bbox_inches = 'tight')

==> anc/main_Fig59.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Feb 26 13:02:10 2026

@author: shubhamkukreja
"""
#%% importing libraries
import numpy as np
import numba
from math import gamma
import matplotlib.pyplot as plt
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
import timeit
#%%
@numba.njit
def R(d): #R_d given in Eq. (27)
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))
@numba.njit
def omega_d(d) : #Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 

# Function that shifts an array of y under renormalization given by Eq. (42)
def yflow(l, y0):
    dL = l[1]-l[0]
    Ny = len(y0)
    Nl = len(l)
    yl = np.zeros((Ny, Nl))
    yl[:, 0] = y0
    for i in range(1, Nl):
        yl[:, i] = yl[:, i-1]-0.5*dL
    return yl

# Toy model source in Eq. (71)
@numba.njit
def Stoy(y,w,h2,h3):
    res = np.zeros(len(y))
    for i in range(0,len(y)):
        if(y[i]>=w):
            res[i] =  0
        elif(y[i]>0 and y[i]<w):
            res[i] =  h2
        else:
            res[i] =  h3
    return res

# Metallic PFP for class BC in Eq. (D69)
@numba.njit
def mfp_BC(y,w,n1,n2,Hd):
    res = np.zeros(len(y))
    for i in range(0,len(y)):
        if(y[i]>=w):
            res[i] =  1/4/R(2)*(np.sqrt(n1)-2*Hd+1)
        elif(y[i]>0 and y[i]<w):
            res[i] =  1/4/R(2)*(np.sqrt(-n2)*np.tan(np.sqrt(-n2)/2*(y[i]-w)+np.arctan(np.sqrt(n1)/np.sqrt(-n2)))-2*Hd+1)
        else:
            res[i] =  1/4/R(2)*(np.sqrt(-n2)*np.tan(np.sqrt(-n2)/2*(-w)+np.arctan(np.sqrt(n1)/np.sqrt(-n2)))/(1-0.5*np.sqrt(-n2)*np.tan(np.sqrt(-n2)/2*(-w)+np.arctan(np.sqrt(n1)/np.sqrt(-n2)))*y[i])-2*Hd+1)
    return res

# Metallic PFP for class BC in Eq. (D28)
@numba.njit
def mfp_B(y,w,n1,n2,n3,Hd):
    res = np.zeros(len(y))
    for i in range(0,len(y)):
        if(y[i]>=w):
            res[i] =  1/4/R(2)*(np.sqrt(n1)-2*Hd+1)
        elif(y[i]>0 and y[i]<w):
            res[i] =  1/4/R(2)*(np.sqrt(-n2)*np.tan(np.sqrt(-n2)/2*(y[i]-w)+np.arctan(np.sqrt(n1)/np.sqrt(-n2)))-2*Hd+1)
        else:
            res[i] =  1/4/R(2)*(-np.sqrt(n3)*np.tanh(1/2*np.sqrt(n3)*y[i]-np.arctanh(np.sqrt(n3)/np.sqrt(-n2)/np.tan(-1/2*np.sqrt(-n2)*w+np.arctan(np.sqrt(n1)/np.sqrt(-n2)))))**(-1)-2*Hd+1)
    return res

# Separatrix PFP for class BC in Eq. (D70)
@numba.njit
def sep_BC(y,w,n1,n2,Hd):
    res = np.zeros(len(y))
    for i in range(0,len(y)):
        if(y[i]>=w):
            res[i] =  1/4/R(2)*(-np.sqrt(n1)*np.tanh(np.sqrt(n1)/2*(y[i]-w)-np.arctanh(np.sqrt(n1)/np.sqrt(-n2)/np.tan(np.sqrt(-n2)/2*w)))**(-1)-2*Hd+1)
        elif(y[i]>0 and y[i]<w):
            res[i] =  1/4/R(2)*(np.sqrt(-n2)*np.tan(np.sqrt(-n2)/2*y[i])-2*Hd+1)
        else:
            res[i] =  1/4/R(2)*(-2*Hd+1)
    return res

# Separatrix PFP for class B in Eq. (D29)
@numba.njit
def sep_B(y,w,n1,n2,n3,Hd):
    res = np.zeros(len(y))
    for i in range(0,len(y)):
        if(y[i]>=w):
            res[i] =  1/4/R(2)*(-np.sqrt(n1)*np.tanh(np.sqrt(n1)/2*(y[i]-w)-np.arctanh(np.sqrt(n1)/np.sqrt(-n2)/np.tan(np.sqrt(-n2)/2*w-np.arctan(np.sqrt(n3)/np.sqrt(-n2)))))**(-1)-2*Hd+1)
            # res[i] =  1/4/R(2)*(-np.sqrt(n1)*np.tanh(np.sqrt(n1)/2*(y[i]-w)-np.arctanh(np.sqrt(-n2)/np.sqrt(n1)*np.tan(np.sqrt(-n2)/2*w-np.arctan(np.sqrt(n3)/np.sqrt(-n2)))))-2*Hd+1)
        elif(y[i]>0 and y[i]<w):
            res[i] =  1/4/R(2)*(np.sqrt(-n2)*np.tan(np.sqrt(-n2)/2*y[i]-np.arctan(np.sqrt(n3)/np.sqrt(-n2)))-2*Hd+1)
        else:
            res[i] =  1/4/R(2)*(-np.sqrt(n3)-2*Hd+1)
    return res


# w_c in Eq. (79)
def wc(n1,n2,n3):
    return 2/np.sqrt(-n2)*(np.arctan(np.sqrt(n3)/np.sqrt(-n2))+np.arctan(np.sqrt(n1)/np.
                                                                         sqrt(-n2)))
# A function that returns renormalized net-two body interaction specied by {y_m(l), V'_{y^{m}(l)}} for a particulat UV coupling at each RG step
@numba.njit
def lbdtoy(y_,lbd_,l_,Sl_,Hd):
    dL = l_[1]-l_[0]
    lbdsc_ = np.zeros((len(y_),len(lbd_),len(l_)))
    for i in range(0,len(y_)):
        for j in range(0,len(lbd_)):
            lbdsc_[i,j,:] =  lbd_flow_toy(Sl_[i,:].reshape(1,len(l_)), lbd_[j],Hd,dL)
    return lbdsc_

"""
A function that computes the net-two body interaction at each
RG step through Eq. (43)
"""
@numba.njit
def lbd_flow_toy(ry, lbd0,Hd,dL):
    Ny, Nl = ry.shape
    lbd = np.zeros((Ny, Nl))
    lbd[:, 0] = lbd0
    for i in range(1, Nl):
        beta = -R(2)*(lbd[:, i-1])**2+(0.5-Hd)*lbd[:, i-1]+np.real(ry[:, i-1])
        lbd[:, i] = lbd[:, i-1]+beta*dL
    return lbd

"""
  A function that computes the length scale at
  which superconductivity emerges for a parrticular UV coupling
""" 
@numba.njit
def lsc(y_,lbd_,l_,lbdsc_):
    sc_i = np.zeros((len(y_),len(lbd_)),dtype = np.int64)
    ylsc_ = np.zeros((len(y_),len(lbd_)))
    lsc_= np.zeros((len(y_),len(lbd_)))
    for i in range(0,len(y_)):
        for j in range(0,len(lbd_)):
            for k in range(0,len(l_)):
                if(np.isinf(lbdsc_[i,j,k]) or np.isnan(lbdsc_[i,j,k])):
                    sc_i[i,j] = k
                    lsc_[i,j] = l_[sc_i[i,j]]
                    ylsc_[i,j] = y_[i]-lsc_[i,j]/2
                    break
                elif(k==len(l_)-1):
                    if(not np.isinf(lbdsc_[i,j,k]) and not np.isnan(lbdsc_[i,j,k])):
                        sc_i[i,j], lsc_[i,j], ylsc_[i,j] = np.nan,np.nan,np.nan
                    
            
    return sc_i,lsc_,ylsc_

# w_{max} as shown on Page 44 (end of first paragraph)
def wmax(n1,n2,n3):
    return 1/np.sqrt(-n2)*(np.pi+2*min(np.arctan(np.sqrt(n3)/np.sqrt(-n2)),np.arctan(np.sqrt(n1)/np.sqrt(-n2))))

# y_M^* and y^*_S for Class B in Eq. (D71)
def ym_bc(n1,n2,w):
    return -2/np.sqrt(-n2)*(np.tan(np.sqrt(-n2)/2*w-np.arctan(np.sqrt(n1)/np.sqrt(-n2))))**(-1)
def ys_bc(n1,n2,w):
    return w+2/np.sqrt(n1)*np.arctanh(np.sqrt(n1)/np.sqrt(-n2)/np.tan(np.sqrt(-n2)/2*w))

# y_M^* and y^*_S for Class B in Eq. (D30)
def ym_b(n1,n2,n3,w):
    return -2/np.sqrt(n3)*(np.arctanh(np.sqrt(n3)/np.sqrt(-n2)/np.tan(np.sqrt(-n2)/2*w-np.arctan(np.sqrt(n1)/np.sqrt(-n2)))))
def ys_b(n1,n2,n3,w):
    return w+2/np.sqrt(n1)*np.arctanh(np.sqrt(n1)/np.sqrt(-n2)/np.tan(np.sqrt(-n2)/2*w-np.arctan(np.sqrt(n3)/np.sqrt(-n2))))
#%% Class BC
HD = 1 #H_D
eta1 = (2*HD-1)**2 # Discriminant in region 1
H2 = -0.2 # Height of toy source in region 2
eta2 = eta1+16*R(2)*H2 # Discriminant in region 2
dw = 0.1 # Devaiation of width from critical value \delta_w
H3  = -eta1/16/R(2) # Height of toy source in region 3
eta3 = eta1+16*R(2)*H3 # Discriminant in region 3
W = wc(eta1,eta2,eta3)+dw # Width
#%%
y0 = np.linspace(-45,10,501) # UV y
lbd0 = np.arange(-10,10+0.01,0.05) # UV couplings
# RG scale
l_min, l_max,dl  = 0, 100,0.01
l = np.arange(l_min, l_max+dl, dl)
yl = yflow(l, y0) # Computing flow of y

# Source at each renormalized y value
Sl_toy = np.zeros((len(y0),len(l)))
tic = timeit.default_timer()
for i in range(0,len(l)):
    Sl_toy[:,i] = Stoy(yl[:,i],W,H2,H3)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds")
tic = timeit.default_timer()

# Renormalized coupling at each RG step for all UV couplings and UV y
lbdsc_vy_BC = lbdtoy(y0,lbd0,l,Sl_toy,HD)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds")
sc_BC,lsc_BC,ylsc_BC = lsc(y0,lbd0,l,lbdsc_vy_BC)
#%%
ymdx = np.argmin(np.abs(y0-ym_bc(eta1, eta2, W))) # index of metallic PFP
ysdx = np.argmin(np.abs(y0-ys_bc(eta1, eta2, W))) # index of separatrix PFP
yodx = np.nanargmin(lsc_BC[:,-1]) ## index of optimal PFP
#%% Plot of Fig. 59 (b)
cmap = plt.cm.viridis.copy()
cmap.set_under('white')
cmap.set_over('white')
ylsc =ylsc_BC
l_sc = lsc_BC
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
ylsc_spinfull = ylsc
w = 2
plt.ylim(np.min(lbd0)/2,np.max(lbd0)/w)
plt.xlim(y0[ymdx]-5,np.max(y0))
plt.ylabel(r'$V^{\prime UV}_{y_0} $')
plt.xlabel(r'$y_0$')
plt.plot(y0[:ysdx],sep_BC(y0[:ysdx],W,eta1,eta2,HD),linewidth = 4,color='red',label = r'$V^{\prime S}_y$',linestyle='dashed')
plt.plot(yl[yodx,:],lbdsc_vy_BC[yodx,-1,:],color='cyan',linewidth = 4.5,label='Optimal PFP',linestyle='dotted')
plt.plot(y0[ymdx:],mfp_BC(y0[ymdx:],W,eta1,eta2,HD),color='blue',linewidth = 2,label = r'$V^{\prime M}_y$')
plt.imshow(np.transpose(ylsc_spinfull), origin='lower',extent = (np.min(y0),np.max(y0),np.min(lbd0),np.max(lbd0)),vmin = ym_bc(eta1,eta2,W)+0.1*ym_bc(eta1,eta2,W), vmax = ym_bc(eta1,eta2,W)-0.1*ym_bc(eta1,eta2,W),aspect ='auto',interpolation='none',cmap =cmap) #2
plt.legend(fontsize = 20)
plt.colorbar()
# fig.savefig('ysc_countour_BC.png', dpi = 128 ,bbox_inches = 'tight')
#%% Class B (For detailed comments see above)
#%%%
HD_b  = 1
eta1_b = (2*HD_b-1)**2
H2_b  = -0.2
eta2_b = eta1_b+16*R(2)*H2_b
H3_b  = -8.7E-2
eta3_b = eta1_b+16*R(2)*H3_b
dw_b = 0.05
W_b = wc(eta1_b,eta2_b,eta3_b)+dw_b
#%%metallic PFP
y0_b = np.linspace(-15,20,501)
#%%
lb_min, lb_max,dlb  = 0, 70,0.01
lb = np.arange(lb_min, lb_max+dlb, dlb)
yl_b = yflow(lb, y0_b)
#%%
Sl_toy_b = np.zeros((len(y0_b),len(lb)))
tic = timeit.default_timer()
for i in range(0,len(lb)):
    Sl_toy_b[:,i] = Stoy(yl_b[:,i],W_b,H2_b,H3_b)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds")
#%%
tic = timeit.default_timer()
lbdsc_vy_B = lbdtoy(y0_b,lbd0,lb,Sl_toy_b,HD_b)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds")
#%%
sc_B,lsc_B,ylsc_B = lsc(y0_b,lbd0,lb,lbdsc_vy_B)
#%%
ymdx_b = np.argmin(np.abs(y0_b-ym_b(eta1_b, eta2_b,eta3_b, W_b)))
ysdx_b = np.argmin(np.abs(y0_b-ys_b(eta1_b, eta2_b,eta3_b, W_b)))
yodx_b = np.nanargmin(lsc_B[:,-1])
#%% Plot of Fig. 59 (a)
cmap = plt.cm.viridis.copy()
cmap.set_under('white')
cmap.set_over('white')
ylsc =ylsc_B
l_sc = lsc_B
fig = plt.figure()
ax = fig.add_axes([0.1, 0.1, 0.8, 0.8])
ylsc_spinfull = ylsc
w = 2
plt.ylim(np.min(lbd0)/2,np.max(lbd0)/w)
plt.xlim(y0_b[ymdx_b]-2,np.max(y0_b)/1.5)
plt.ylabel(r'$V^{\prime UV}_{y_0} $')
plt.xlabel(r'$y_0$')
plt.plot(y0_b[:ysdx_b],sep_B(y0_b[:ysdx_b],W_b,eta1_b,eta2_b,eta3_b,HD_b),linewidth = 4,color='red',label = r'$V^{\prime S}_y$',linestyle='dashed')
plt.plot(yl_b[yodx_b,:],lbdsc_vy_B[yodx_b,-1,:],color='cyan',linewidth = 4.5,label='Optimal PFP',linestyle = 'dotted')
plt.plot(y0_b[ymdx_b+1:],mfp_B(y0_b[ymdx_b+1:],W_b,eta1_b,eta2_b,eta3_b,HD_b),color='blue',linewidth = 2,label = r'$V^{\prime M}_y$')
plt.imshow(np.transpose(ylsc_spinfull), origin='lower',extent = (np.min(y0_b),np.max(y0_b),np.min(lbd0),np.max(lbd0)),vmin = ym_b(eta1_b,eta2_b,eta3_b,W_b)+0.1*ym_b(eta1_b,eta2_b,eta3_b,W_b), vmax = ym_b(eta1_b,eta2_b,eta3_b,W_b)-0.1*ym_b(eta1_b,eta2_b,eta3_b,W_b),aspect ='auto',interpolation='none',cmap =cmap) #2
plt.legend(fontsize = 20)
plt.colorbar()
# fig.savefig('ysc_countour_B.png', dpi = 128 ,bbox_inches = 'tight')

==> anc/main_Fig61_62.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Feb 26 13:32:41 2026

@author: shubhamkukreja
"""

#%% importing libraries
import numpy as np
import numba
from math import gamma
import matplotlib.pyplot as plt
plt.rcParams["figure.figsize"] = (7,7)
plt.rcParams.update({'font.size': 30})
import timeit
#%%
@numba.njit
def R(d): #R_d given in Eq. (27)
    return ((gamma(d/2)**2*gamma((4-d)/2))/(gamma(3/2)*gamma(d)*2**(2-d)))*(omega_d(d-1)/((2*np.pi)**(d-1)))*((2)*gamma((d+1)/2))

@numba.njit
def omega_d(d) : #Solid angle subtended by (d-1)-dimensional spherical surface
    return 2*np.pi**(d/2)/gamma(d/2) 

# Function that shifts an array of y under renormalization given by Eq. (42)
@numba.njit
def yflow(l, y0):
    dL = l[1]-l[0]
    Ny = len(y0)
    Nl = len(l)
    yl = np.zeros((Ny, Nl))
    yl[:, 0] = y0
    for i in range(1, Nl):
        yl[:, i] = yl[:, i-1]-0.5*dL
    return yl

# Toy model source in Eq. (71)
@numba.njit
def Stoy(y,w,h2,h3):
    res = np.zeros(len(y))
    for i in range(0,len(y)):
        if(y[i]>=w):
            res[i] =  0
        elif(y[i]>0 and y[i]<w):
            res[i] =  h2
        else:
            res[i] =  h3
    return res

# Metallic PFP for class BC in Eq. (D69)
@numba.njit
def mfp_BC(y,w,n1,n2,Hd):
    res = np.zeros(len(y))
    for i in range(0,len(y)):
        if(y[i]>=w):
            res[i] =  1/4/R(2)*(np.sqrt(n1)-2*Hd+1)
        elif(y[i]>0 and y[i]<w):
            res[i] =  1/4/R(2)*(np.sqrt(-n2)*np.tan(np.sqrt(-n2)/2*(y[i]-w)+np.arctan(np.sqrt(n1)/np.sqrt(-n2)))-2*Hd+1)
        else:
            res[i] =  1/4/R(2)*(np.sqrt(-n2)*np.tan(np.sqrt(-n2)/2*(-w)+np.arctan(np.sqrt(n1)/np.sqrt(-n2)))/(1-0.5*np.sqrt(-n2)*np.tan(np.sqrt(-n2)/2*(-w)+np.arctan(np.sqrt(n1)/np.sqrt(-n2)))*y[i])-2*Hd+1)
    return res

# Metallic PFP for class BC in Eq. (D28)
@numba.njit
def mfp_B(y,w,n1,n2,n3,Hd):
    res = np.zeros(len(y))
    for i in range(0,len(y)):
        if(y[i]>=w):
            res[i] =  1/4/R(2)*(np.sqrt(n1)-2*Hd+1)
        elif(y[i]>0 and y[i]<w):
            res[i] =  1/4/R(2)*(np.sqrt(-n2)*np.tan(np.sqrt(-n2)/2*(y[i]-w)+np.arctan(np.sqrt(n1)/np.sqrt(-n2)))-2*Hd+1)
        else:
            res[i] =  1/4/R(2)*(-np.sqrt(n3)*np.tanh(1/2*np.sqrt(n3)*y[i]-np.arctanh(np.sqrt(n3)/np.sqrt(-n2)/np.tan(-1/2*np.sqrt(-n2)*w+np.arctan(np.sqrt(n1)/np.sqrt(-n2)))))**(-1)-2*Hd+1)
    return res

# Separatrix PFP for class BC in Eq. (D70)
@numba.njit
def sep_BC(y,w,n1,n2,Hd):
    res = np.zeros(len(y))
    for i in range(0,len(y)):
        if(y[i]>=w):
            res[i] =  1/4/R(2)*(-np.sqrt(n1)*np.tanh(np.sqrt(n1)/2*(y[i]-w)-np.arctanh(np.sqrt(n1)/np.sqrt(-n2)/np.tan(np.sqrt(-n2)/2*w)))**(-1)-2*Hd+1)
        elif(y[i]>0 and y[i]<w):
            res[i] =  1/4/R(2)*(np.sqrt(-n2)*np.tan(np.sqrt(-n2)/2*y[i])-2*Hd+1)
        else:
            res[i] =  1/4/R(2)*(-2*Hd+1)
    return res

# Separatrix PFP for class B in Eq. (D29)
@numba.njit
def sep_B(y,w,n1,n2,n3,Hd):
    res = np.zeros(len(y))
    for i in range(0,len(y)):
        if(y[i]>=w):
            res[i] =  1/4/R(2)*(-np.sqrt(n1)*np.tanh(np.sqrt(n1)/2*(y[i]-w)-np.arctanh(np.sqrt(n1)/np.sqrt(-n2)/np.tan(np.sqrt(-n2)/2*w-np.arctan(np.sqrt(n3)/np.sqrt(-n2)))))**(-1)-2*Hd+1)
            # res[i] =  1/4/R(2)*(-np.sqrt(n1)*np.tanh(np.sqrt(n1)/2*(y[i]-w)-np.arctanh(np.sqrt(-n2)/np.sqrt(n1)*np.tan(np.sqrt(-n2)/2*w-np.arctan(np.sqrt(n3)/np.sqrt(-n2)))))-2*Hd+1)
        elif(y[i]>0 and y[i]<w):
            res[i] =  1/4/R(2)*(np.sqrt(-n2)*np.tan(np.sqrt(-n2)/2*y[i]-np.arctan(np.sqrt(n3)/np.sqrt(-n2)))-2*Hd+1)
        else:
            res[i] =  1/4/R(2)*(-np.sqrt(n3)-2*Hd+1)
    return res


# w_c in Eq. (79)
def wc(n1,n2,n3):
    return 2/np.sqrt(-n2)*(np.arctan(np.sqrt(n3)/np.sqrt(-n2))+np.arctan(np.sqrt(n1)/np.
                                                                         sqrt(-n2)))
# A function that returns renormalized net-two body interaction specied by {y_m(l), V'_{y^{m}(l)}} for a particulat UV coupling at each RG step
@numba.njit
def lbdtoy(y_,lbd_,l_,Sl_,Hd):
    dL = l_[1]-l_[0]
    lbdsc_ = np.zeros((len(y_),len(lbd_),len(l_)))
    for i in range(0,len(y_)):
        for j in range(0,len(lbd_)):
            lbdsc_[i,j,:] =  lbd_flow_toy(Sl_[i,:].reshape(1,len(l_)), lbd_[j],Hd,dL)
    return lbdsc_

"""
A function that computes the net-two body interaction at each
RG step through Eq. (43)
"""
@numba.njit
def lbd_flow_toy(ry, lbd0,Hd,dL):
    Ny, Nl = ry.shape
    lbd = np.zeros((Ny, Nl))
    lbd[:, 0] = lbd0
    for i in range(1, Nl):
        beta = -R(2)*(lbd[:, i-1])**2+(0.5-Hd)*lbd[:, i-1]+np.real(ry[:, i-1])
        lbd[:, i] = lbd[:, i-1]+beta*dL
    return lbd

"""
  A function that computes the length scale at
  which superconductivity emerges for a parrticular UV coupling
""" 
@numba.njit
def lsc(y_,lbd_,l_,lbdsc_):
    sc_i = np.zeros((len(y_),len(lbd_)),dtype = np.int64)
    ylsc_ = np.zeros((len(y_),len(lbd_)))
    lsc_= np.zeros((len(y_),len(lbd_)))
    for i in range(0,len(y_)):
        for j in range(0,len(lbd_)):
            for k in range(0,len(l_)):
                if(np.isinf(lbdsc_[i,j,k]) or np.isnan(lbdsc_[i,j,k])):
                    sc_i[i,j] = k
                    lsc_[i,j] = l_[sc_i[i,j]]
                    ylsc_[i,j] = y_[i]-lsc_[i,j]/2
                    break
                elif(k==len(l_)-1):
                    if(not np.isinf(lbdsc_[i,j,k]) and not np.isnan(lbdsc_[i,j,k])):
                        sc_i[i,j], lsc_[i,j], ylsc_[i,j] = np.nan,np.nan,np.nan
                    
            
    return sc_i,lsc_,ylsc_

# w_{max} as shown on Page 44 (end of first paragraph)
def wmax(n1,n2,n3):
    return 1/np.sqrt(-n2)*(np.pi+2*min(np.arctan(np.sqrt(n3)/np.sqrt(-n2)),np.arctan(np.sqrt(n1)/np.sqrt(-n2))))

# y_M^* and y^*_S for Class B in Eq. (D71)
def ym_bc(n1,n2,w):
    return -2/np.sqrt(-n2)*(np.tan(np.sqrt(-n2)/2*w-np.arctan(np.sqrt(n1)/np.sqrt(-n2))))**(-1)
def ys_bc(n1,n2,w):
    return w+2/np.sqrt(n1)*np.arctanh(np.sqrt(n1)/np.sqrt(-n2)/np.tan(np.sqrt(-n2)/2*w))

# y_M^* and y^*_S for Class B in Eq. (D30)
def ym_b(n1,n2,n3,w):
    return -2/np.sqrt(n3)*(np.arctanh(np.sqrt(n3)/np.sqrt(-n2)/np.tan(np.sqrt(-n2)/2*w-np.arctan(np.sqrt(n1)/np.sqrt(-n2)))))
def ys_b(n1,n2,n3,w):
    return w+2/np.sqrt(n1)*np.arctanh(np.sqrt(n1)/np.sqrt(-n2)/np.tan(np.sqrt(-n2)/2*w-np.arctan(np.sqrt(n3)/np.sqrt(-n2))))
#%% Class BC
HD = 1 #H_D
eta1 = (2*HD-1)**2 # Discriminant in region 1
H2 = -0.2 # Height of toy source in region 2
eta2 = eta1+16*R(2)*H2 # Discriminant in region 2
dw = 0.1 # Devaiation of width from critical value \delta_w
H3  = -eta1/16/R(2) # Height of toy source in region 3
eta3 = eta1+16*R(2)*H3 # Discriminant in region 3
W = wc(eta1,eta2,eta3)+dw # Width
y0 = np.linspace(-45,10,501) # UV y
lbd0 = np.arange(-10,10+0.01,0.05) # UV couplings
# RG scale
l_min, l_max,dl  = 0, 100,0.01
l = np.arange(l_min, l_max+dl, dl)
#%%
xp =np.pi/2/100 # Setting k_F/Lambda \approx 10^4
# Choice of UV angular momenta
yuv = np.array([np.log(xp),np.log(6*xp),np.log(20*xp),np.log(40*xp),
               np.log(70*xp),np.log(100*xp),np.log(150*xp),np.log(250*xp),np.log(400*xp),
               np.log(500*xp),np.log(1000*xp),np.log(1500*xp),np.log(2000*xp),np.log(3000*xp),
               np.log(4000*xp), np.log(5000*xp),np.log(7500*xp),np.log(10000*xp),np.log(20000*xp),
               np.log(30000*xp),np.log(40000*xp),np.log(5E4*xp),np.log(1E5*xp),
               np.log(2E5*xp),np.log(4E5*xp),np.log(6E5*xp),np.log(3.6E6*xp),
               np.log(1.2E7*xp),np.log(3.6E7*xp),np.log(9.6E7*xp),np.log(1.08E9*xp),
               np.log(1.08E10*xp),np.log(1.08E11*xp),np.log(1.08E12*xp),np.log(1.08E13*xp),np.log(1.08E14*xp),np.log(1.08E15*xp),np.log(1.08E16*xp),np.log(1.08E17*xp),np.log(1.08E18*xp),np.log(1.08E19*xp),np.log(1.08E20*xp)])
#%%
ylr = yflow(l,yuv) # Flow of angular momenta under RG 
#  Source for associated angular momenta at each RG step
Slr_toy = np.zeros((len(yuv),len(l)))
tic = timeit.default_timer()
for i in range(0,len(l)):
    Slr_toy[:,i] = Stoy(ylr[:,i],W,H2,H3)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds")
# renormalized net-two body interaction 
lbdscr_BC = lbdtoy(yuv,lbd0,l,Slr_toy,HD)
lbduv = np.load('lbduv_bc.npy') #loading three random sets of UV coupling
#%% Computation of Eq. (134)
corr =np.zeros((3,len(l))) # initializing the length dependent distance for three sets of UV couplings 
for i in range(0,3): # looping over  different choices of UV couplings
    for j in range(0,len(l)): # # looping over RG length scales
        # s = 0
        sn = 0
        sd = 0
        for k in range(0,len(yuv)):
            if(not np.isnan(lbdscr_BC[k,np.argmin(np.abs(lbd0-lbduv[k,i])),j])):
                # Outer cases according to Eq. (166)
                if(yuv[k]>ys_bc(eta1, eta2, W)):
                    # numerator in the sqaure root Eq. (134)
                    sn = sn+(lbdscr_BC[k,np.argmin(np.abs(lbd0-lbduv[k,i])),j]-mfp_BC([ylr[k,j]],W,eta1,eta2,HD)[0])**2
                    # denominator in the sqaure root Eq. (134)
                    sd = sd+(mfp_BC([ylr[k,j]],W,eta1,eta2,HD)[0])**2
                else: 
                    sn = sn+(lbdscr_BC[k,np.argmin(np.abs(lbd0-lbduv[k,i])),j]-(-2*HD+1)/4/R(2))**2 
                    sd = sd+((-2*HD+1)/4/R(2))**2 
            else:#handling the case when coupling diverges
                sn = np.nan
                sd = np.nan
                break
        corr[i,j] = sn/sd
#%% Plot of Fig. 62 (b)
fig = plt.figure()
plt.ylim(0,0.4)
plt.xlabel('l')
plt.ylabel(r'$D(l)$')
plt.plot(l,np.sqrt(corr[0,:]),color='blue',label = 'd')
plt.plot(l,np.sqrt(corr[1,:]),color='orange',linestyle = 'dashdot',label = 'e')
plt.plot(l,np.sqrt(corr[2,:]),color='red',linestyle = 'dashed',label = 'f')
plt.legend(loc = 'upper right')
plt.show()
# fig.savefig('corr_BC.png', dpi = 128, bbox_inches = 'tight')
#%% Plot of Fig. 61 (b)
uvdx = 0# sets the choice of UV coupling, can be set to 0,1,2 to realized plots d,e,f
fig = plt.figure()
# plt.ylim(-0.65,2.1)#1
plt.ylim(-0.7,2.1)#1#2
plt.xlabel(r'$y$')
plt.ylabel(r'$V^{\prime}$')

plt.xlim(-33,15)#1
for i in range(0,len(yuv)):
    plt.scatter(ylr[i,0],lbdscr_BC[i,np.argmin(np.abs(lbd0-lbduv[i,uvdx])),0],facecolors='none', edgecolors='black', s=80, linewidths=1.5,marker ='s')
    plt.scatter(ylr[i,1:np.nanargmin(np.abs(corr[uvdx,:]))],lbdscr_BC[i,np.argmin(np.abs(lbd0-lbduv[i,uvdx])),1:np.nanargmin(np.abs(corr[uvdx,:]))], s=10)
    plt.scatter(ylr[i,np.nanargmin(np.abs(corr[uvdx,:]))],lbdscr_BC[i,np.argmin(np.abs(lbd0-lbduv[i,uvdx])),np.nanargmin(np.abs(corr[uvdx,:]))],  color='black', s=80,marker ='s')
plt.annotate(
    "", 
    xy=(ys_bc(eta1,eta2,W)-l[np.nanargmin(np.abs(corr[uvdx,:]))]/2, 
        # -0.44, #uvdx = 2
        # -0.49 #uvdx = 1
        -0.45 #uvdx = 0
        ),        # arrow tip
    xytext=(ys_bc(eta1,eta2,W)-l[np.nanargmin(np.abs(corr[uvdx,:]))]/2, -0.7),    # arrow start
    arrowprops=dict(
        arrowstyle="->",mutation_scale=20,
        linewidth=2,color='red'
    )
    
)
plt.show()
# fig.savefig('RMFP_BC_3.png', dpi = 128 ,bbox_inches = 'tight')
#%% Class B (for detailed comments see above)
HD_b  = 1
eta1_b = (2*HD_b-1)**2
H2_b  = -0.2
eta2_b = eta1_b+16*R(2)*H2_b
H3_b  = -8.7E-2
eta3_b = eta1_b+16*R(2)*H3_b
dw_b = 0.05
W_b = wc(eta1_b,eta2_b,eta3_b)+dw_b
lb_min, lb_max,dlb  = 0, 70,0.01
lb = np.arange(lb_min, lb_max+dlb, dlb)
#%%
xp =np.pi/2/100
yuvb = np.array([np.log(xp),np.log(6*xp),np.log(20*xp),np.log(40*xp),
               np.log(70*xp),np.log(100*xp),np.log(150*xp),np.log(250*xp),np.log(400*xp),
               np.log(500*xp),np.log(1000*xp),np.log(1500*xp),np.log(2000*xp),np.log(3000*xp),
               np.log(4000*xp), np.log(5000*xp),np.log(7500*xp),np.log(10000*xp),np.log(20000*xp),
               np.log(30000*xp),np.log(40000*xp),np.log(5E4*xp),np.log(1E5*xp),
               np.log(2E5*xp),np.log(4E5*xp),np.log(6E5*xp),np.log(3.6E6*xp),
               np.log(1.2E7*xp),np.log(3.6E7*xp),np.log(9.6E7*xp),np.log(1.08E9*xp),
               np.log(1.08E10*xp),np.log(1.08E11*xp),np.log(1.08E12*xp),np.log(1.08E13*xp),np.log(1.08E14*xp),np.log(1.08E15*xp),np.log(1.08E16*xp),np.log(1.08E17*xp),np.log(1.08E18*xp),np.log(1.08E19*xp),np.log(1.08E20*xp)])
ylrb = yflow(lb,yuvb)
Slr_toyb = np.zeros((len(yuvb),len(lb)))
tic = timeit.default_timer()
for i in range(0,len(lb)):
    Slr_toyb[:,i] = Stoy(ylrb[:,i],W_b,H2_b,H3_b)
toc = timeit.default_timer()
print(f"Time taken for calculation: {np.round(toc-tic,2)} seconds") 
lbdscr_B = lbdtoy(yuvb,lbd0,lb,Slr_toyb,HD_b)
#%%
lbduv_b = np.load('lbduv_b.npy')
#%%
corr_b =np.zeros((3,len(lb)))
#%%
for i in range(0,3):
    for j in range(0,len(lb)):
        sn = 0
        sd = 0
        for k in range(0,len(yuvb)):
            if(not np.isnan(lbdscr_B[k,np.argmin(np.abs(lbd0-lbduv_b[k,i])),j])):
                if(yuvb[k]>ys_b(eta1_b, eta2_b,eta3_b, W_b)):
                    sn = sn+(lbdscr_B[k,np.argmin(np.abs(lbd0-lbduv_b[k,i])),j]-mfp_B([ylrb[k,j]],W_b,eta1_b,eta2_b,eta3_b,HD_b)[0])**2
                    sd = sd+(mfp_B([ylrb[k,j]],W_b,eta1_b,eta2_b,eta3_b,HD_b)[0])**2
                else:
                    sn = sn+(lbdscr_B[k,np.argmin(np.abs(lbd0-lbduv_b[k,i])),j]-(-2*HD_b+1+np.sqrt(eta3_b))/4/R(2))**2 
                    sd = sd+((-2*HD_b+1+np.sqrt(eta3_b))/4/R(2))**2 
            else:
                sn = np.nan
                sd = np.nan
                break
        corr_b[i,j] = sn/sd
#%% Plot of Fig. 62 (a)
fig = plt.figure()
plt.ylim(0.1,0.8)
plt.xlim(0,40)
plt.xlabel('l')
plt.ylabel(r'$D(l)$')
plt.plot(lb,np.sqrt(corr_b[0,:]),color='blue',label = 'a')
plt.plot(lb,np.sqrt(corr_b[1,:]),color='orange',linestyle = 'dashdot',label = 'b')
plt.plot(lb,np.sqrt(corr_b[2,:]),color='red',linestyle = 'dashed',label = 'c')
plt.legend(loc = 'upper right')
plt.show()
# fig.savefig('corr_B.png', dpi = 128, bbox_inches = 'tight')
#%% Plot of Fig. 61 (a)
uvdx = 0 # sets the choice of UV coupling, can be set to 0,1,2 to realized plots a,b,c
fig = plt.figure()
plt.ylim(-0.9,2.1)#1 and #2
# plt.ylim(-1,2.1)#3
plt.xlabel(r'$y$')
plt.ylabel(r'$V^{\prime}$')

plt.xlim(-17.8,15)
for i in range(0,len(yuvb)):
    plt.scatter(ylrb[i,0],lbdscr_B[i,np.argmin(np.abs(lbd0-lbduv_b[i,uvdx])),0],facecolors='none', edgecolors='black', s=80, linewidths=1.5,marker ='s')
    plt.scatter(ylrb[i,1:np.nanargmin(np.abs(corr_b[uvdx,:]))],lbdscr_B[i,np.argmin(np.abs(lbd0-lbduv_b[i,uvdx])),1:np.nanargmin(np.abs(corr_b[uvdx,:]))], s=10)
    plt.scatter(ylrb[i,np.nanargmin(np.abs(corr_b[uvdx,:]))],lbdscr_B[i,np.argmin(np.abs(lbd0-lbduv_b[i,uvdx])),np.nanargmin(np.abs(corr_b[uvdx,:]))],  color='black', s=80,marker='s')
# plt.scatter(ylr[10,lbdx],lbdscr_BC[10,np.argmin(np.abs(lbd0-lbduv1[10])),lbdx],  color='black', s=80)
plt.annotate(
    "", 
    xy=(ys_b(eta1_b,eta2_b,eta3_b,W_b)-lb[np.nanargmin(np.abs(corr_b[uvdx,:]))]/2, 
        -0.64 #uvdx = 0 and uvdx = 1
        # -0.66 # uvdx = 2
        ),        # arrow tip
    xytext=(ys_b(eta1_b,eta2_b,eta3_b,W_b)-lb[np.nanargmin(np.abs(corr_b[uvdx,:]))]/2, 
            -0.9
            ),    # arrow start
    arrowprops=dict(
        arrowstyle="->",mutation_scale=20,
        linewidth=2,color='red'
    )
    )
    
plt.show()
# fig.savefig('RMFP_B_1.png', dpi = 128 ,bbox_inches = 'tight') 
